ChatGPT Images 2.5 on Forgery Tasks: Testing Advertised Improvements Against Known Answers

OpenAI released ChatGPT Images 2.5 on 8 September 2026, advertising more precise local edits, better consistency across edits, more faithful reference products and sharper detail. We evaluate these claims on four forgery tasks with answers fixed in advance: receipt-field alteration, repeated editing, product placement and small-print rendering. GPT-Image-2 provides same-week baselines at a cheaper and a more expensive tier. A limited improvement appears in receipt editing. After alignment, OCR detects changes to surrounding text in 31.7% of Flare outputs, against 44.2% for the cheaper baseline. This gain is concentrated on CORD receipts and sensitive to shifts of a pixel or less; the forged value itself is no more often correct. Repeated editing and fine print show no measurable gain. Product codes become more legible mainly because Images 2.5 draws the product larger. Defence outcomes change little: localisation remains weak for both generations. A detector that flags 68.6% of controlled benchmark images flags only 35.9% of images posted online. Advertised improvements therefore transfer unevenly to the tested forgery capabilities, while substantial detection limitations remain.

==> anc/arena-snapshot.json <==
{
  "recorded_date": "2026-09-07",
  "url": "https://arena.ai/",
  "provenance": "Author-recorded historical transcription in data/paper_stats.json and docs/related-benchmarks.md; original webpage capture unavailable; not independently verified during final revision.",
  "ratings": {
    "t2i": {
      "sunburst": 1421,
      "flare": 1399,
      "gpt_image_2_medium": 1381
    },
    "edit": {
      "sunburst": 1520,
      "flare": 1491,
      "gpt_image_2_medium": 1461
    },
    "date": "2026-09-07"
  },
  "reported_values": {
    "eloTtoiSun": "1,421",
    "eloTtoiFlare": "1,399",
    "eloTtoiGitwo": "1,381",
    "eloEditSun": "1,520",
    "eloEditFlare": "1,491",
    "eloEditGitwo": "1,461",
    "eloEditGain": "59",
    "eloTtoiGain": "40",
    "eloCiTtoiSun": "13",
    "votesTtoiSun": "3,149",
    "eloCiTtoiFlare": "13",
    "votesTtoiFlare": "2,856",
    "eloCiTtoiGitwo": "4",
    "votesTtoiGitwo": "78,731",
    "eloCiEditSun": "9",
    "votesEditSun": "6,704",
    "eloCiEditFlare": "9",
    "votesEditFlare": "5,676",
    "eloCiEditGitwo": "3",
    "votesEditGitwo": "235,928"
  }
}


==> anc/wild-scored-manifest.csv <==
image_id,created_at,source_platform,media_type,file_sha256,forged_prob
001c9c688b1569db,2026-09-09T09:35:13+00:00,twitter,photo,fc2a9babaf9422fe1d9b18593037ee494174343ba49ac6228ed84262e5d4ab43,0.1491491049528122
009f6547cf6b5209,2026-09-09T04:43:09.000Z,twitter,photo,1dd7feb1b3237815d92727f3d601b85d3f3889d0521784b31f79a2be39229c45,0.0045755053870379925
00a68e5374241f6c,2026-09-09T11:48:20+00:00,twitter,photo,28abd791d90108b065bf34e4bda9e51892ddaab6aefe4283a3645764918c7cf0,0.001007654471322894
00a85ca7595a1920,2026-09-09T05:25:14.000Z,twitter,gif_frame,6e68516ca6b4e088318c6e62d05be179d6129f24893e125ed6627a602d5e2e35,0.005892844870686531
012bafc51f52f651,2026-09-08T20:12:43+00:00,instagram,photo,069574070bac7ebb8d6bb51d6f91d3d5374b3cd850909dced5b0532c4e52ff3a,0.002604047069326043
0136eee275b4d424,2026-09-09T01:50:43+00:00,twitter,photo,1c852f037e74ad1085c4f579ea8b5c25b54991faf2d7859791e2c27cc4dc3090,0.02072070725262165
014a9902cfef2720,2026-09-09T12:38:31.000Z,twitter,photo,34092c92a1be77c6f5b070bf4261a2fd893f53cbc8aae72d38980ddb9e06edf1,0.0008792912121862173
0183fa407b69be89,2026-09-08T21:10:22+00:00,twitter,photo,f8a2fd936733e82bfe28cea13fa5568b9f3b3394c7a88c5215a05ecc4a6bcc9e,1.555033122713212e-05
01c18b417604ae47,2026-09-09T01:53:38+00:00,twitter,photo,1023e72207c4cd262c9c6846caecdafdbd3c61f6242b3a25bb193f4d5f91c6f4,0.007626488339155912
01e9a1dffa409a12,2026-09-09T05:01:48+00:00,twitter,photo,bdc13d0516c69aff0453ce11810695280fc3ce39f08036bb7216b43373f0a07f,0.01669500209391117
01f649fe9de61a1e,2026-09-08T20:41:53.000Z,twitter,gif_frame,150571349f5c55844d6ab3eb47ea201581160087371aa3a0e2a0595067452db0,0.9987333416938782
01fae14dcea2c468,2026-09-09T09:53:30.000Z,twitter,photo,3e0ad2b9e108034311fdc7e5dd2258125c0ae3aa60baca0dc68718eb150dc7a7,0.0005886760773137212
020fbba7acb3777e,2026-09-09T00:25:12+00:00,twitter,photo,1bbd65c25cb313a30621b43b11a64c430a45aa853943ae0a2981fee29aa8cc26,0.0005637126741930842
0240d780fe3c737f,2026-09-08T21:16:16+00:00,twitter,photo,7d6daebf12441873c4a4bdd6515a427bb3db63390142a2c5993117db890ecce7,0.17324350774288177
024822e99d844a13,2026-09-09T01:25:50.000Z,twitter,gif_frame,620544f3e7f8132d911ebd5db425e04d9e9f6c49fcacf3599e9bc90550f7002f,0.0005164920003153384
02761b604e14fb50,2026-09-09T17:40:21+00:00,twitter,photo,ca5bcaf3149c88980b48b2439b64141e07fdfdc9f354cf2be51b8e81a2d50763,3.680735972011462e-05
0282badab07e2f2f,2026-09-09T01:37:57+00:00,twitter,photo,22e38faf03aa5edea2d7a5dcc381065a41f1d51a00c14fd48ad04350142a596e,0.6703338027000427
0285581c8e1d557a,2026-09-09T20:08:13+00:00,twitter,photo,12bc26f44c513f5422158d37774e37169ed27e2db24510574dfdc3c1c6b2ce5b,9.310489986091852e-05
02a20d9e68cb4b72,2026-09-09T12:07:32+00:00,twitter,photo,5c7e1e63a530c5fb11276ac36ed557c6c62c640dffd401930d38447c33c681d0,0.01338464766740799
02a64b8786a109bb,2026-09-08T21:30:43+00:00,instagram,photo,7d2876a2e7e2ab7500492b3e137e92107c2412590818e0c63b5a04f069cd5fe0,0.000424546335125342
02be79a1fbb30ea4,2026-09-09T16:16:44.000Z,twitter,photo,eb28eda8f1b409b22cd356e1b97a79a3f67ed48cb1186cfdad25a2dac0e0964f,0.18653324246406555
03282380a29fb5e2,2026-09-09T01:37:57+00:00,twitter,photo,8e6e828080a93375dce4f87c6bfff203997babfb775e00c02cf4e1788197ea9c,0.22110362350940704
03458f928c65734f,2026-09-09T14:27:28+00:00,twitter,photo,a7dbcd0d23d953139842e01e92985832a7cf9ec68204e9375900fcd9bb4506f0,0.00014059360546525568
0360562f243b1d20,2026-09-09T14:59:35.000Z,twitter,gif_frame,3736accb16c33bd016853b8c9bcc7764eb356142c17838fe56c807f708da4dfa,0.025529738515615463
042ffeec2c3d82c9,2026-09-09T17:30:33+00:00,twitter,photo,8dbb63dad860ec21b6eb206dbcd1c1475f1a39f6578ee90b67d960451554f32c,0.4008142352104187
043905f83e6401a0,2026-09-09T08:44:58+00:00,twitter,photo,e291f4b6d31525dafaafa5a7f3e6931c686bc8691aa167efdd3a4690f37f116c,1.4649744116468355e-05
0448fdf3a6164ff5,2026-09-08T22:21:42+00:00,twitter,photo,4b8d77488c577a189c0677af772a441a55ebbaa4af03aff78e93fe25758b3c93,0.020299719646573067
0464e618e62fb609,2026-09-09T09:14:44.000Z,twitter,photo,a054c590eb26ee15ee65148cd11deb4ab18d3b4067a94f22106f1215e5e29610,0.00010663355351425707
049c2ea8124d7369,2026-09-09T08:53:08.000Z,twitter,photo,197f50d14252008b2d478aa95e725ceeb4c1b2b8606acca495af7380b28958e0,0.002499382244423032
04bf8a4161d49585,2026-09-09T06:38:52+00:00,note,photo,55f20fcea7316fb814ef2fd5c5f46a76d157f22a97d8c3ca8ec728def5022abf,0.0009458137210458517
04e6bba039e58161,2026-09-09T10:32:41.000Z,twitter,photo,2b4fa95b001346cea8d926b040c6715a1a84ab74fd5b2e9936dfdb71f7d74c6b,0.000961065583396703
051facb2c9cebf50,2026-09-08T21:16:50+00:00,twitter,photo,f074046f36517c2e9ebd01cd129eca7e552da36a7f63232dbd07ca38fd79ed59,0.9549800753593445
05378376081ba874,2026-09-09T08:25:28+00:00,twitter,photo,efae0d79bef62b4dd1676a5c70ef399d1c4415c72ee9141662c2f42e82d19614,0.0003426391922403127
059b08e4dcce7e8d,2026-09-09T06:58:01.000Z,twitter,photo,858785ff8aaf6f474094a31bc238d4450a6f200b35c17f80d26344e97159e86e,0.015975140035152435
05ae872eb387efa9,2026-09-09T17:45:11+00:00,twitter,photo,30328a8ac2e5a3fcf3a894335ed3b07e147fbac3595f7c9ee41ee5035a83dd6c,0.15681837499141693
05b4f29c7631710c,2026-09-09T14:29:57+00:00,twitter,photo,09fb54e4f91f9072e0f9e930940b4c322268569ee8d990066051f00830585b58,0.02020123414695263
05b97d33ad9ef446,2026-09-09T12:29:19+00:00,twitter,photo,60d1d1d6cee7340110e4c288ec905a082635323310b0f5ad126606254d27c2ce,0.004931745119392872
0634106244ba4eda,2026-09-09T04:09:22+00:00,twitter,photo,a5a5084d91eb00415b5bed3fee03ed760459e507529472fc0ef4ada93afce906,0.0030768378637731075
066aedc1c9946ac6,2026-09-09T22:08:49+00:00,twitter,photo,ae2db5b2bf6c3fcda7aa9a1afe2ab1fe1909976a5643ed25b1cb3fde52d938cb,7.632385677425191e-05
074f702e543ad999,2026-09-09T22:15:33+00:00,twitter,photo,94cc7896f64a6ee5a6360214bbf02859b010fd5a07a65ba37ad75fb1ece6ee4a,4.969383553543594e-06
074f9ab150d4bf20,2026-09-09T22:08:49+00:00,twitter,photo,c36488a8ddf9a2c6dd5d08414d324021c60a38146de0182a31418b9f6f574c8c,0.005207171197980642
078f118305f7f4f7,2026-09-09T00:23:34+00:00,twitter,photo,7937f39e7bd760e89b7548a7fa7a125b8a21fccf8bdc52620e2fb14bed0ee259,0.028310932219028473
07956e85edff5ba9,2026-09-09T17:10:01+00:00,twitter,photo,7ec334ea11fa1808e674af27db18daf7d58b6e1f759b517dea42376a543c481c,0.004600702319294214
08163d6d3d83a7a7,2026-09-09T14:40:56.000Z,twitter,photo,535c4ee28282cd4546399e0110d94ca8dbbf4fb469799257d3cf27f86f97e54e,0.00020975946972612292
0867e7f2398b44e0,2026-09-08T23:50:45+00:00,twitter,photo,1fa7daae686c6c6fec50bc62e099dc509fbd47138ea5d2c89794f707e83252b7,0.09383122622966766
086ebf8a688d2858,2026-09-09T11:21:47+00:00,note,photo,04f740094b138fa4f09f6900f08e08ce1f4806be9c13f81688e02b5dc4a3453f,0.05319872498512268
08c226df6c2211cd,2026-09-09T01:10:48.000Z,twitter,photo,1e3ec15a19e5bae45c736273cd482681b7cb4b211000609b1efc250f926d9114,0.8364993333816528
093ba4746ca7f131,2026-09-08T23:44:53+00:00,twitter,photo,df9ac543353ac874e2bf1390dac3e260e262119f82067061fc1cac700049b058,0.0004171145264990628
097b29b8e1b660a5,2026-09-09T05:25:14.000Z,twitter,gif_frame,ba005e1235b50ae043b8014eaeb0139834d3fc0019ef6fbf6df4a5c31921c072,0.01559519488364458
099461ca0e562ac4,2026-09-09T06:15:24+00:00,twitter,photo,706e09798653269d22c9346564d81131b17d2946c0730fcdab41319ce14ab960,0.2427922934293747
09a0746b01ff1b9c,2026-09-09T05:59:11+00:00,twitter,photo,2a03332569a6785403fc6fdbf5aae30881e89b58ff84b109a829c736809fb425,0.21118302643299103
09e9367489fbdc9d,2026-09-09T23:24:28+00:00,twitter,photo,7c30c8c97ff9e121c7b7cafc2054a2ff37e25c8368c0172235b90f01f03fe1e0,0.04983789846301079
0a210eb2504c06e4,2026-09-08T22:42:43+00:00,twitter,photo,9a81aa9eae9c96dcd0f24ef7c8017ddfdb10fb1c2ea474ab6dacc4a9162bb98b,0.0023325844667851925
0a3e8458bdb1c4c4,2026-09-09T05:25:14.000Z,twitter,gif_frame,0a0a57c47c7154f636876204256826a457c242cab1106ce736321869df3a1178,0.02518705278635025
0a40e72a75788533,2026-09-09T00:24:29+00:00,twitter,photo,af33026899932369415e6f217123dd0fc8d8d5478abb11df1f9b3dd9418f1edf,0.07215636223554611
0a445ef98cfca256,2026-09-09T12:39:21.000Z,twitter,photo,960c786a3d5c72a89c75be6dbe00606c659f8ba8296e459f2665963a51da1c4f,0.010053359903395176
0a46a4ccc213944e,2026-09-08T23:35:40.000Z,twitter,photo,1950334b593849d84fb44b6d4ad1c6fc2014894a0a248d527127fd2e6b65eda2,0.0026813058648258448
0a6082aa42d02e04,2026-09-09T14:27:28+00:00,twitter,photo,4bdf7bcfb43dd88d2216f8db134be95fa6ca7b39c472dd6377881a8f05d38885,0.0005610676016658545
0a7a0d4579ee28aa,2026-09-09T04:49:58+00:00,pixiv,photo,827e027bba13bcf42741f5c143a058c11d5f2688bc68ff04a94514ce3ab34586,0.9459877610206604
0a833a501039b377,2026-09-09T13:29:56+00:00,instagram,photo,d6e40412253f42c4f0f731dd5c9868c95ed565b1fd6e08a3f0c667d022f5feb2,0.009166481904685497
0a8871f7ce25f348,2026-09-09T08:15:21+00:00,twitter,photo,fc1a776c3c169db56a260ffd4b8fc7fdad427a3b10fb8618d652bd7cb35b78d2,0.033648036420345306
0aa2b9de338a2970,2026-09-09T15:04:20+00:00,twitter,photo,508f395d7f5f7e69039ae03efcedbc83ff952346b9be74b266d96754c1beba5d,0.391676127910614
0ab751056150759d,2026-09-09T09:35:13+00:00,twitter,photo,2bb4732e3cb12698d4395084394919b922176b348f03b0db49137c227cd29fe1,0.001997802872210741
0b0ad405b147e9c3,2026-09-09T05:43:39+00:00,twitter,photo,34c2aed08ffbe774628050049883db7196ef1f913cc06dd969cdc3bafebde9ee,0.24355411529541016
0b7c1d9189d732ed,2026-09-08T19:36:46+00:00,twitter,photo,9cdd2274f959855c38e857f5c66b96cb261e403d9bc46228a1df6b26292acf00,0.5998709201812744
0bc0badd97961256,2026-09-09T13:29:17.000Z,twitter,photo,af6b43e965ec00f6881cec6ad7dc4e155f23f390fc5586a67b68b66122949123,0.0005369223654270172
0bcc264d6b5b0877,2026-09-09T08:53:08.000Z,twitter,photo,297aad24f8999a78249dad106bb9d432cd062e5f2b50cbecfd49e80ddf59cda8,0.0017553094075992703
0c08dca1011ee8dd,2026-09-09T08:49:13.000Z,twitter,photo,4d40e48b5a93f6a129e99a7e99e032e63592fb78cd6f71cd93071999859227e9,0.019828902557492256
0c10f5d64cfe52d1,2026-09-08T19:25:45+00:00,twitter,photo,1eb39cc3bef6f866c72174368cfb073b5330effe32d86d56238de9e84e7d0568,0.44936031103134155
0c3b9d8cdd57ce73,2026-09-09T06:17:00+00:00,twitter,photo,b5948efc0a72c4bc0a8d2d2f5a61d0093ac45bc5b59ec8e969aaeec240ad4e65,5.9528363635763526e-05
0c4d41ca83b775e7,2026-09-09T03:23:42+00:00,twitter,photo,b160460cf5b3790d5c96544472ddbfce3e69dea4c8df64991abcce1d0262039b,0.0054105473682284355
0c6c0856d006ceb0,2026-09-08T21:04:17.000Z,twitter,photo,f7121f869629ba136be35150310bea8eaba34252c2befc9390617c8ea3877cbe,0.8590367436408997
0c7ad71be591c14c,2026-09-09T00:47:00+00:00,twitter,photo,92c4aa2928f3f2385130b675e4f9f51636a635fb46b3db082c061e1e80f0dfba,0.001226959633640945
0cf8c08241137d37,2026-09-09T11:23:38+00:00,twitter,photo,838d0428ad0f15692b8b9a92248a79c60fed8cbb6a9b76c6ef42f68672e25bf2,0.01956004649400711
0cfa4d888627ea4f,2026-09-09T03:48:35+00:00,twitter,photo,1841cdaf9aa235a11e50d6fd7e2c893ff85b29a7e1be6f28bf6eabd8ba5d8c0d,0.024419881403446198
0d181aa2997b526d,2026-09-09T10:22:10+00:00,twitter,photo,cc304fde6d351d63c4b3dd29d98951a4404ec14f4dec3a02a739933408753283,0.0025834229309111834
0d5b20b88b2c8c85,2026-09-09T02:52:22+00:00,twitter,photo,f6341688cc7d0dd34cb01cb19a1631d7f37730b2d2f0b37d8a18a8a98dbb0fa5,0.18097352981567383
0d662b21a1b5a81b,2026-09-09T10:46:47+00:00,twitter,photo,aa3e82628725179b3ab5404475702710c3ad77029a3003f92d7dfdd6e3c2126b,7.960784569149837e-05
0d6694cfd95f749d,2026-09-09T03:06:00+00:00,weibo,photo,fb0cf4a8890247f7891ea89d948de44c5c00f49cbceb29806055a15dfb1b0daa,0.9353875517845154
0da2cd3bc3775e9a,2026-09-09T02:32:13+00:00,twitter,photo,af61a90bdcc22bffc4dc7995a5b1b8f2310058e77d245c0ccb1ebe7c64a84e16,0.0018742193933576345
0ddc523a47f8dbcc,2026-09-09T05:04:18+00:00,twitter,photo,7bf0d5d22fbf173a3ffe534148306472182a38fe5b825c3601441716dabd26c6,0.015250339172780514
0de5b40d782b55dd,2026-09-09T01:25:50.000Z,twitter,gif_frame,c553dbbd3f9904796cc667bab0ac3d9f68df907025261f87e8fdf0941487a70b,0.0006176967290230095
0dead8c275bf3573,2026-09-08T22:34:51+00:00,twitter,photo,0ff99a98c06e8173f1bde19f6661b358966d5eb5206edc4cf8cbe5b40680c4cf,0.0003234142786823213
0e096a922a3084f3,2026-09-09T19:52:43+00:00,twitter,photo,f2b1d0d7d9e48842f825d15e1b9a2de3767abce5944eca6f80feb05f7159b556,0.4586276412010193
0e32819f5a985879,2026-09-09T02:49:15.000Z,twitter,photo,021ff3ce8c402e04b84e10114772feabe7e0f53ba129cd924d2f9afc00d180ac,0.0005472681950777769
0ebde94727068b76,2026-09-09T14:40:56.000Z,twitter,photo,a579721bf635ba489e0fdb13d16df5ed97cd43f7ea12b22f22fcd20629236628,0.04159717261791229
0f0ee1aa4086b855,2026-09-08T18:58:45+00:00,twitter,photo,a81abaafb06a7335b68032fdc5e606f2ef957e3486132cb7fb1141d1f0dd4b4c,0.022876927629113197
0f3c32137205b50f,2026-09-09T13:40:03+00:00,pixiv,photo,8b4d199c77115ffe8878b766d0010cd3b0c4c983b733533312a3078b4d220e0f,0.011299019679427147
0f4b501f8dce165c,2026-09-08T23:35:40.000Z,twitter,photo,e5e4fae4e6e7f341747f33164c5892b8cda54438c93604d66107b08b0a5b0dc7,0.005054381676018238
0f5059d895b188c0,2026-09-08T22:10:11+00:00,twitter,photo,d6442db1c35d47bbe557df408c8540d3082e466edd800f887c4820452e39a0a6,0.002970603061839938
0f57162e557844ed,2026-09-09T01:25:50.000Z,twitter,gif_frame,fe8bb668e98a588102e6c99afe06145cdf3b8a8daac3f082cf10108ee94b3821,0.003054969012737274
0f8a5cb97af66614,2026-09-09T18:31:00+00:00,twitter,photo,8d48602fded9e9490675c0c107711e5601b1a3614229dd3d619b18bd45564d73,0.005510836374014616
0fbfa4698a8c1556,2026-09-09T00:00:57+00:00,twitter,photo,d6530ee2cc441b0b9eb38edbbcb722d4743a4ae22191bd4916e6ed2dc5cfe69e,0.001210710615850985
0fcbece3b042cef2,2026-09-09T16:47:15+00:00,twitter,photo,2458d6c46d5b8e4a01c33e6acfe9d6277d1e4117c2001dacc227a099b649e16a,0.004418986849486828
0fdaf839503f8a7c,2026-09-09T13:40:03+00:00,pixiv,photo,6fc295ddb0c4a6e26f22b2968e78f5e794b49519b090d22ca0eebb4f568bb095,0.09535185247659683
0fec4a0564ce6ed0,2026-09-09T18:25:57+00:00,twitter,photo,5ea7db9003b0168d3add51d2f1444c62f5c27a8f5074d98fcbd3abf94465f023,0.14537091553211212
0fee13d4408dabd5,2026-09-10T01:24:19+00:00,instagram,photo,649387cd1b3ff37d2c87deebf640117f6effaf859d750eba039b439e5292bba9,0.4232066869735718
1013736af9d53ffc,2026-09-09T05:13:39+00:00,twitter,photo,d6ffb7af1aba7b47ab511f25f6795ef439a0ee9c7899c85dbf985f9975bf757a,0.0004964647814631462
101b00eb99afd174,2026-09-09T03:53:32+00:00,twitter,photo,ff2161e37fadc19daa07a3d771b622d79d3de5c740db51833ae1772ddb36e4aa,0.00034394979593344033
10425201b4e52263,2026-09-09T17:30:37+00:00,twitter,photo,f00184614b43a9bc68d81bbdf0309f0ef7c4c070a226a2788a26758b465fabb3,8.659966988489032e-05
1052f4b3d9b2d798,2026-09-09T10:33:46.000Z,twitter,photo,a70bee2164b1355e85e2d8b99a76528d7e3d510871ee707bbbf5b73d1959ae7b,0.03517834097146988
10ad804d8d640c36,2026-09-08T19:48:54+00:00,twitter,photo,d9c62dd9e57c9f88f491c8a5e5ccc89a4445320fa0599ef8346ff5c7901555d0,0.00020493968622758985
1120cdb11ba3dc67,2026-09-09T08:38:26+00:00,twitter,photo,8d893316b87ec331b450c60e4a56cbcc031e6f32f6623e23f1d92184e2bc4551,0.005496010184288025
1135fef93f9399de,2026-09-09T11:19:00+00:00,twitter,photo,2ffbdd31b640ecb6568798757bbf09a3dff9160fdd52649c1d080041b718bbf4,0.003132567275315523
11b6ec72c439edbd,2026-09-09T15:56:20.000Z,twitter,gif_frame,43445eed9b1beeb9d85b3b774a67ac824ad48b8794034e3e0a7301e4d76b81ae,0.000324446358717978
12425fd313d9ad20,2026-09-08T21:54:59+00:00,twitter,photo,535e5be844df80928f5efea014453bb2da4621912780f06a0ffcd03577be2a53,0.4845544099807739
12530a9fa0d4ee0d,2026-09-08T23:35:23+00:00,twitter,photo,711a143a6e969ef8879aac883d5682fba8102f641ef66e1d529c603f4c981204,0.007749209180474281
12647c902d3f19b9,2026-09-08T21:30:43+00:00,instagram,photo,710f72ef08a0a204e1b49c77dbb84fe2f742fc40a5c012a051b2a434c30ed6d7,1.4252139408199582e-05
1289d1bc66f6a9d3,2026-09-08T22:29:12.000Z,twitter,photo,ecf2719a68196c0a45f54204a8cbda4cb7badd5dcc821d83a827bfccb8608e00,0.10120304673910141
12cfd372f91ce5ca,2026-09-09T14:13:55+00:00,twitter,photo,fee23c00aea64ca6c7877255f443235cec6d788aaf1a1d1f84f7d53e801612af,0.0038423100486397743
12e9646fef93df3c,2026-09-09T05:48:38+00:00,twitter,photo,635df684c7ab1eb92117092c853c2d161241e6285de1c5cc7021ca48bc9d2fc2,0.0001425640657544136
135d14af5a87e72f,2026-09-09T15:42:26.000Z,twitter,photo,e135cffdb5b4fdd57651bd97561508c763bd4c6c6eda472cd4bc4a37c939943d,0.005010055843740702
137aa3d609fcbb94,2026-09-09T18:25:57+00:00,twitter,photo,f5bf3981496facfa54d67c2338a0b03bc74289e9635f4d79c9d12051b7274c49,0.6507270336151123
13801e06bfac4e0b,2026-09-09T13:00:18+00:00,note,photo,7c1afcca1bad57c64aae2c87612164760506148bb435f7f0dc97aea6a9c4853e,0.5798774361610413
1383b28c1717f945,2026-09-09T05:00:42+00:00,twitter,photo,44256124836e5b9d8160ac9c2097a6b4b83e86325be701b8b779bbdd4b9ea009,0.03214205801486969
13b452749d24079b,2026-09-09T03:53:32+00:00,twitter,photo,e4dc28f35939d0b2f56e955b7142d1f92609e3efe1e8bf44177ccd8c9c6ab63e,0.0005923222634010017
13c9f8d33b2dfe3a,2026-09-09T05:32:14.000Z,twitter,photo,3e8c6f7233e961395b26ed49bf9061923fcd198fc5ad8df58f49c2968d96f590,0.20053963363170624
13fefd8c736c0231,2026-09-08T21:39:50+00:00,twitter,photo,af6d14d96f025f6c0edcb1016a29e15f2b1e08bcee9fcc26766020274bb2822d,0.000521627371199429
142fe8d026e8f5fb,2026-09-09T11:00:03+00:00,twitter,photo,a3d27833fb3dea81aefb6728ff3888cc16ac35ebfa5bc1af84ee75587dcfdac1,0.00010230550833512098
144083bf6e775fd5,2026-09-08T21:39:50+00:00,twitter,photo,46c59f05bb12be1ba83b315c01c76c3a8ae5abc804881b052d7a45e308c7863f,0.0018659416818991303
147410076c50e2ce,2026-09-09T01:26:26+00:00,twitter,photo,187493a276532b76cab08d2df3be1490aea2e6bc1e0016e4a8e9a1eedd889ea7,2.9127186280675232e-05
149f9d1007188b7b,2026-09-08T21:00:22+00:00,twitter,photo,1f6f9461f355c33cee3f2ea12eb20c139928e83f012403675540aa58e5ab776c,0.00018490318325348198
15338867e037d0d8,2026-09-09T00:41:39.000Z,twitter,photo,ff12421a22eaf966138693cd968c640b703115eb636edd9adc07931f3a05b3fd,0.7351321578025818
155b07804e436d7f,2026-09-08T20:03:55+00:00,twitter,photo,76de2b69537152fee588b416ddce35b17678fcfde3544aa1fa88bcb9913afacc,0.04383542761206627
15886298efa2e906,2026-09-09T04:56:05+00:00,twitter,photo,10c101c9dad057c8366728f3a1ac1b8df57657fab2a88d8f1d1908d6ea870de7,0.01969880424439907
158966a364078c3e,2026-09-09T14:32:25+00:00,twitter,photo,1d7952d7f6643ba48298fe94ec8075d8cbc716846ada2ac50137ad8dc540a195,0.7022757530212402
1594107f705656df,2026-09-08T23:13:43+00:00,twitter,photo,6a479cebb5c210992d5b54718ad3c9e95d27caa233d2a8e0b70047e97edcd7f7,0.004855371080338955
1595d8bde0dbbd9a,2026-09-09T06:37:35+00:00,twitter,photo,0b91713915133cf3cafd52647d392372133a56eeac3456f8d008440d9a133a88,0.13546621799468994
159dd5fec249472c,2026-09-09T02:23:47.000Z,twitter,photo,360e6763d428d30049a04cc2f6c2efec195909b218bf13b52203808cc47138e5,0.017894377931952477
15f16dc18530d21c,2026-09-09T10:48:27.000Z,twitter,photo,b6abdd59ff725465a6ae0abef79d9a7503c043dabc2b8e056499590d36b37fb2,0.0024751401506364346
1694445055965fdc,2026-09-08T22:31:02+00:00,twitter,photo,fbe16eae97dfb2ec77b1196f339c9bd62e38f55868600cd07bf24f461ee5a940,0.00013284050510264933
172d6f1ac4251496,2026-09-09T06:32:59+00:00,twitter,photo,625001fed574f3f75bb2dcf4842fa1bd29dc6d0c733dbc5cfb347d14af5cab50,0.036131057888269424
17b6e66c716769e2,2026-09-09T14:59:35.000Z,twitter,gif_frame,b6ce5ae96c96a78c4380dc37fbf9461839ebebda9697ce8a4e16024873e38c99,0.421970397233963
17dee536ac8ca720,2026-09-09T08:32:10+00:00,twitter,photo,f405ee9cd4688ec2a2559890bfa862d57ec7f1ce77235fbed6abcca4ccd0e9ef,0.00039089162601158023
18301f61f7537e5b,2026-09-08T20:03:55+00:00,twitter,photo,95d727d8c2bbcbe1b19dead942ae872e701bd97738dd0a93745db748d3bafc1c,0.008103578351438046
18311ef206da6ae1,2026-09-09T02:34:15.000Z,twitter,photo,f10ffab81363bc7ed163946a23ca1a477d5d33b0c922681c1d7d8a0bc9d86818,0.0032244424801319838
1832f20a09db7a7c,2026-09-09T17:53:52+00:00,twitter,photo,565f41ccdba72d7067800f1d43428c9c277ddbdfe616388b33224ba6305d10a4,0.7532771229743958
187ef08b649e6475,2026-09-08T22:46:25+00:00,twitter,photo,772fdf41776aae062b641b7b7dab7c27d8d4fd7abe2ed11b5678487473d08a46,7.245856522786198e-06
188942c61c7fee3d,2026-09-08T22:35:01+00:00,twitter,photo,a365a9e71b9201498b42bcafa488722aaed271348038bdb206747a0862d87b1e,0.0007076342590153217
188b956d92261984,2026-09-09T03:12:00+00:00,twitter,photo,747da93562450b9b12c410b9a0b84fb65ff14b200230ba1da675e5ec1d2f08f0,0.03288780897855759
189fb3655b72f0ee,2026-09-09T23:11:29+00:00,twitter,photo,5ad734872c6cb26f1d459b4586c32efeb0c59862e330edf0cd833dec5fcda43e,0.001511615701019764
1972b33e9ad5b3fb,2026-09-08T20:14:57.000Z,twitter,gif_frame,76f40ced79a97d119dfa90c969be944aee49aff61439675f379b6b125e638a31,0.009196656756103039
19ac8ed440ce197d,2026-09-09T13:14:31+00:00,twitter,photo,790430ce99f7bf3f1fe7bb1aa4b95a1445e72eee603d3d504bc91514a47aff7e,0.0003157266473863274
19e85aa14476224e,2026-09-08T23:23:36+00:00,twitter,photo,cc995dc187009a4a2db3486632b5d105d891e1db3445adb92dc84eef06c7562c,0.02323034033179283
1a02ac9014be53c4,2026-09-09T03:13:55+00:00,twitter,photo,9d320230375e8d72ab22b9bbabf7e4fa872740efdfed179522b0950cfbeb0922,0.0032314846757799387
1a1d659adb57298c,2026-09-09T18:25:57+00:00,twitter,photo,6dd408a3a674c5a577d179efb4589e2d4c782496852b1bfdb6b9cf1e5e06e2a1,0.11167897284030914
1a7b8699d7d0ee51,2026-09-09T09:01:50+00:00,twitter,photo,797c37562df2d91bf7bcfdbc61f4b981596fc67a8deb79011aa6124adb9edf45,0.6371812224388123
1abf59630d2cbfb5,2026-09-09T04:21:44+00:00,twitter,photo,38ff270b03bbf8882b2739127548fe548092783ac20f5644b63ffb4ceaed0429,0.00767600117251277
1ae6231a07e2d736,2026-09-08T23:13:14+00:00,twitter,photo,7607d34282b792774c1166bd135ce460bf9cde6082b30b09ab770c5c53bc7254,0.001812412985600531
1af23f3756a0e52d,2026-09-09T04:56:05+00:00,twitter,photo,25d79b750b8c1af85a812cc33a9ac1b0ccd0fb5713334eb9bcdd23d170cc19e5,0.005802554544061422
1b04184834682eee,2026-09-09T14:53:07.000Z,twitter,photo,f7fc720aa4b6e530046f2e2632af034bf2d4a14025c05f4cb3820556b46c02c2,0.0037859969306737185
1b43a0b3641b24bb,2026-09-09T17:00:07+00:00,twitter,photo,9fdb06176f4d9f8dc6a010c78293d7914ebf3adba22a5d607a5112ea76e8e3e9,0.0176581721752882
1ba02531d5210c1a,2026-09-09T00:27:41+00:00,twitter,photo,95d600ea08d26a81ce51ece0e63ee26ed5cd5f716e13f111cbc18d6ab5d78aa4,0.42620718479156494
1c0457ff3994e218,2026-09-08T19:59:36+00:00,twitter,photo,a9ec2de143e9893db5d501e1a4e3c5eec0f77fab80396ab894ce1b3187c891e8,0.00011834974429802969
1c2f377a81644a52,2026-09-09T15:02:38+00:00,twitter,photo,7a12e21f230c679a874b09b1a09ec9bc4a766dc2f6b7bcfa02d71cdc9a5c239f,0.0025259314570575953
1c41de8fae242e84,2026-09-09T16:00:39+00:00,twitter,photo,599b71a914314ed60f9f05be75434215c0130b11e40054e3170f6ef3b406ec00,0.013340904377400875
1c95d4514e23eec1,2026-09-09T04:13:52+00:00,twitter,photo,42c00571c1e2eaeb7d7951ffb77d2d04eeea37c066d66bfaf7617aadfe698e65,0.00025425429339520633
1db2589949787ad0,2026-09-09T21:55:27+00:00,twitter,photo,9adcd567638701ce8dfdff1e9e8571c9cc4d8d2221585f3a0d172e8b29d8e0bb,0.00015974047710187733
1db52507a7552e0b,2026-09-09T22:26:39+00:00,twitter,photo,4369ec555092f5455108a8a1f58abe1d02fc1eb7340527d5d0707df2302d57f6,0.008782756514847279
1dcba77f4c6f932f,2026-09-08T19:59:40+00:00,twitter,photo,b7ada9999d86aef08f5802df5efab72ff1d765fcab32d492eb5e0f026e633564,0.012314402498304844
1e18ae639d11647a,2026-09-08T22:46:25+00:00,twitter,photo,e4fbfca592799439c90484619af696f57c29c7622c16d5db4fa955805cb15c1d,0.0003784307627938688
1e4ccf8e4ae79bd1,2026-09-08T20:12:43+00:00,instagram,photo,4504753603dfac1c3feb0ba66a6cb5afc568e92a3cf4d95672c63c8cd53b17e3,0.0030467223841696978
1e7b2fa383c50fdb,2026-09-08T23:13:43+00:00,twitter,photo,7472bd0ec42383f55fe4b48ee23196105f3430a944721db7fdb73a98ea872d23,2.0077373847016133e-05
1ed8de719ff215b5,2026-09-09T10:33:21.000Z,twitter,photo,7642b36e9ac8d624513fd3b9c4915e4346eb2fc6b27be7fe7ae7b8e828ef9250,0.005021668970584869
1f2fb69592c5dbb9,2026-09-09T03:53:32+00:00,twitter,photo,6319ca67849761a1c0194a753d6d5b15759a85c8c67413f9ce45ae368d426a18,0.00030443561263382435
1f49d9e0660f0557,2026-09-09T00:47:00+00:00,twitter,photo,7b5c559fc4a906d2d58992e4951b66c0e75b4db549b4fe65bae9d90e5ad2387f,4.746664853882976e-05
1f4ac758a245478f,2026-09-09T14:00:06.000Z,twitter,photo,76f341860a595aafbb1e41e9d55a02eefb91c53076fde57f535b57232faef010,0.032182611525058746
20a676139308f097,2026-09-09T23:11:39+00:00,twitter,photo,75835bd44d2270509b8c79f81eb8f9edb04ceec4ef5039fdacec2f42b686e88b,0.02149379998445511
20ec06313ef74bfd,2026-09-08T22:02:05.000Z,twitter,photo,8529ff1f6493d2c0a963f4129536b1c9a41089aefefb541620899eb8ff23be9e,0.09140841662883759
20f7d0d2772fb5e7,2026-09-08T22:46:25+00:00,twitter,photo,b5cfae3b6b23d0510502c895d5e6ab7d63adcc0a6cd492f33ccff15394c5a6cb,0.004167007748037577
210e8fb51a65f86a,2026-09-08T19:55:17+00:00,twitter,photo,94f50fc2816ef94d168e1e40a7f94688839ff2ef6d2595c04692b4d2d108243a,0.000285851041553542
211399d32b91ea10,2026-09-09T05:26:26.000Z,twitter,photo,70d483f3faf634c9bebe005503e3fad68d8e08ca4296b1cf1831b4b8598492f8,0.039393581449985504
21562b47fac39243,2026-09-09T05:31:07.000Z,twitter,photo,d4ef3e1c9033a2010ad4d17e24c498c452bcae54695a8da8ab67e2ddc8cdf818,0.00478044617921114
215c58bc94c06ffc,2026-09-09T05:01:48+00:00,twitter,photo,5fc5218a7e42d3e90f878ce748a99ac6cc8ea1042ae230352bc270ee7483993d,0.002493414329364896
2166f616347a29aa,2026-09-09T17:10:01+00:00,twitter,photo,d5ceb0d7432e40b50e599790819600ba1a4c400320aef66e8520c807b7abf33e,0.030910510569810867
216c9dc31ccdad29,2026-09-09T02:32:13+00:00,twitter,photo,aebde68f6da4eba13eaa974022c41d1735e51e64c059a7e42840a2faeed41ef0,0.010073026642203331
218e47d106d3bdb3,2026-09-09T00:10:16.000Z,twitter,photo,5db4fa174cfa32e8b989fdc4e0fe351978cd7ab1bdd3dd03959f5bf512d74fb4,0.07725086808204651
22bf61e4d3820a6d,2026-09-09T03:19:50+00:00,twitter,photo,47b19c526543e4677a47f7767fb58300b22c7d3ca4824051a0eb2584df20a9e8,0.053861018270254135
22e811d060e2c0f9,2026-09-09T11:25:45+00:00,twitter,photo,7ba7221d735074c7c3973a7dcdcf16da41de99dad8d6b04af24130367ed7df74,0.5193803310394287
2351c337a11ffbd4,2026-09-09T04:58:01.000Z,twitter,photo,a73fc57c689d6500eccc8c53f5214cdabcf7224b7c62eedb8c89b6a34e916a8e,0.29072245955467224
235a182b924a81e0,2026-09-09T03:19:50+00:00,twitter,photo,3814d003306ac417f511a56876bd8e8051f28cbb4f2f1566f6589563bb5b202d,0.0005975856329314411
237fafea10d3b513,2026-09-09T09:00:53.000Z,twitter,photo,9aaff3157b77e694cf6cb3f4279cae371ae9514d8bab12587d08ea6e09284744,0.21143309772014618
23e16315d61b168f,2026-09-08T21:52:34.000Z,twitter,photo,52192f798dd6f55e0118f61447cb1a708289379fc4c5be563b62090902a8c646,0.17888541519641876
23f0178cab2a4304,2026-09-09T00:52:30+00:00,twitter,photo,05057c0009d5dad728562db71cf7627517b264f1df9213dfbd671d3455d53f7a,0.0011639827862381935
24ef2e1fdb41aec0,2026-09-09T18:31:00+00:00,twitter,photo,8f376493962e4af3f6ce27fb6879115ace3e75cb5bb86176be9a4eede774586c,9.712661994853988e-05
2511ec0aa9b0ae2d,2026-09-09T16:45:10.000Z,twitter,photo,2a647260f683f89bc6175e2e1cbd7ee15529e6926434a3758718bb1c82323c5e,0.00011142122093588114
2535817258728f3f,2026-09-08T23:29:31+00:00,twitter,photo,ec7ba5a7815c25c743c5e39fc605cea4aa5106e51b64bacc5323368e23afac3a,0.014174576848745346
25549cc0ba98ee7a,2026-09-09T04:10:11+00:00,twitter,photo,b78d97ce9713a79492ec72a5424d33ffdba155879f067e47aca063dcdf2242d4,0.026607707142829895
259ded007125ef31,2026-09-09T15:55:16.000Z,twitter,photo,41e2702ab569ad52d886d73fe16dc7ba6ca7d727e11c3a5ee9be552ea670c60d,2.564886017353274e-05
25dd51a1730dc027,2026-09-08T19:48:54+00:00,twitter,photo,05c234a05f11f0a0380b9c5105fda04d798373ea73e239a1c688442668caa1cf,0.029917385429143906
261c095345be93ad,2026-09-08T20:51:00+00:00,twitter,photo,6edc6c5537104e966a17cb209e62e2dca89f0d123d63964447d375430ad222d8,0.003135469276458025
263f4e69af2eb2cf,2026-09-09T15:15:26.000Z,twitter,photo,c3784df5d1f1c71246e7ab42a62648fa62cf52b49b461ec0db598d20a7c5e5f9,0.004802853334695101
26b1f89ae54d5305,2026-09-09T14:22:15.000Z,twitter,photo,3523fe684d2ee90b04fba2eb47b4f0c69fc8966fd98f2a4572e0a3c936ae672d,0.0004099133366253227
26c168229dfd7efa,2026-09-09T02:08:00+00:00,weibo,photo,fac25df714c6af929a63bfb6192a8e9e52ef08b1ea6de82ec1ab4e349311c746,0.010203448124229908
26c85b27eb666308,2026-09-08T19:30:20+00:00,twitter,photo,132672f81153e73d7105b1d7f92818fe20d785bac952e977007005090c25b19d,2.074677286145743e-05
2727e738541a34e1,2026-09-09T05:25:14.000Z,twitter,gif_frame,bdf79c76c10cc9aaef9cbd45f269afc554177c2d2cb014d42b092f00ecaed6f5,0.004940617363899946
27876b793c0994d7,2026-09-09T06:00:02.000Z,twitter,photo,74ac776983b652f706b8462f8b59bb2c90168f5fffc0406f3ca6490785bf9b2f,2.5884826754918322e-05
278bddc0eab36fd5,2026-09-09T12:17:50+00:00,twitter,photo,3aab76c374b2898442ecd4449a8181b83c908509be654de37bc79b4694608748,0.14368003606796265
2792995eed311816,2026-09-08T23:20:44+00:00,twitter,photo,91d3e99a18593f1621e9b79649c6f004b44c527f061b9a840e18f97c85ba59b6,0.01003728061914444
2796bb96b2cf665f,2026-09-09T14:47:17+00:00,twitter,photo,f8db5553860c9004e58dc2762b72dea1cdf7b5f15202b7443d11646670e3fbfa,0.04075029492378235
27ba73ae8c52f21b,2026-09-09T15:12:18+00:00,twitter,photo,3159cef54ecf3b62bd8fead7868c0aa6493c7cc518c197aac925aa2d34ec78f0,0.053444746881723404
27f7844d1235e10a,2026-09-09T13:29:42.000Z,twitter,photo,6a0a8b674a4bd86f2a1d4e3730ca3b5eaffac7c6e266e33a77a30032c52aaba1,0.017519894987344742
2866687041731aec,2026-09-09T06:08:05+00:00,twitter,photo,283c7d9d9b6458925ccc3199ad6040c449e3845f2466b69b6583f6417526b06d,0.00023556847008876503
286b78f3f244a04a,2026-09-09T07:20:40+00:00,twitter,photo,9ff4ce2ff47228f0a421eb67491487c37feda6b09d425c977603ba731d5c6ccf,0.10745511204004288
295372daa5b18c39,2026-09-09T04:53:22+00:00,twitter,photo,ca54c5949d295fa793b2e630f96bc74a7b1d1c298a40a00eb1cb9036c2fc99bc,0.9776555299758911
296a0e82e89481ef,2026-09-09T18:33:58+00:00,instagram,photo,bdad1cbd93dff05b787ccdce5ec5db3581698bc86e15ca288bea84532031e0fb,0.0052194916643202305
29820464d6c37f10,2026-09-08T19:55:17+00:00,twitter,photo,6ee98b5649ac3d1ec63d520e7b7a353016f97340851d575acff05d5d451efdf3,0.010620571672916412
29d93a1de67a71c6,2026-09-09T03:20:41+00:00,twitter,photo,ca2dace20d401faa84036b27d09149eb64a17b7ff20888d6c4b7343a949188d2,0.00042269763071089983
2a2130e2e6b169ed,2026-09-09T19:52:43+00:00,twitter,photo,5bdaff1b0dc4d029aaf6193753b10fd4ebf1dd6d5199aaf79df8cf0a5507900a,0.02396184764802456
2a61a01acc51e816,2026-09-09T02:11:28.000Z,twitter,photo,abf052218990819bb6c2c013cb2dd426666e237b9e4b94ec598eb905b2ad466d,0.00010011898848460987
2a72360868a43287,2026-09-08T23:42:04+00:00,twitter,photo,e992d74a335e90fc6a48ed4c91c45ea6fa1ab988c9052bbc0d560827796d1e5a,0.0001082347662304528
2a7a6df50aea4141,2026-09-09T07:00:28.000Z,twitter,photo,7f4377aeb380da22f3af7a939bc7c289e4df8ad602241bd4ff77e02ea46ba0f7,0.0008613142417743802
2aefb91ef9482456,2026-09-09T02:52:36+00:00,twitter,photo,67eb00bbdbcb2e0491f01ab3c00a79400c9aea59398d20fdf286da8ee173e0a5,0.003274132264778018
2b7e593d94e57861,2026-09-09T01:08:39.000Z,twitter,photo,343365a7127ca66818795fd4fb1f8ffba8426ea3d2c1daa521bfb48a2a9268fe,0.22104918956756592
2b7edc4b33804e2e,2026-09-09T04:24:05+00:00,twitter,photo,1ed1e83eef75a03c5c23f044b39a2cdcf054b0025a78c4d61f2291f9a9e5dd38,0.02849072404205799
2bf2feb4b4b55624,2026-09-08T20:35:24+00:00,twitter,photo,0fad56917c9960bd8c3d0e278e529d8d049934a263a31603fb26f43ed3b77c96,0.0003059471782762557
2c1cda63cf24f10e,2026-09-09T08:33:11+00:00,twitter,photo,c8b8800701815e5e9ddc10da23048de6834ec8857b04c464192571ecd0b6b6bd,0.0008479945827275515
2c4ec515e67498fe,2026-09-09T18:17:46+00:00,twitter,photo,5f0fef87960e6216b3dd3003c0d3d790417b3406aa4ed7698d9b6d3e31bc6504,0.1432352066040039
2c97cf178363cf0b,2026-09-09T14:03:14.000Z,twitter,photo,cfcc0e712faedc086a1c9dc0809b820a6f47f771af3b440b5febb45b1f7a38df,0.07764793932437897
2d06b1361e66f739,2026-09-09T10:19:14+00:00,twitter,photo,a4b35e3c5e571d2f65a4462ff49ba5a68679de33bf0ba5e010c13c57d51fc2b4,0.9985356330871582
2d494c0ecfa6d170,2026-09-09T21:30:11+00:00,twitter,photo,217e832749b4cb89a577509efa9d6bdf5e0f213c7118051423515d88f2dd91b8,0.35603585839271545
2d72102a01ae22b7,2026-09-09T11:02:49.000Z,twitter,photo,d18d80934a77041e150c5add66e5589d9818bd5f79e8af00b0977a112cb9c436,0.00036656580050475895
2d8aa23ecfb1ca4f,2026-09-08T23:23:36+00:00,twitter,photo,76afd849011a88e9c00aee8f64958df4cfc7886f435df182793aae95b80975ff,0.06841107457876205
2d9f9a736fa0c854,2026-09-09T02:01:24+00:00,twitter,photo,f67dadbb3d2ba3f7a7f28f5949db70847c6fb4d4ddbdcd3b77a61436357a3b2f,0.019623784348368645
2e1bf9141c11466c,2026-09-08T23:06:49+00:00,twitter,photo,b3c1dbfdf5c4b32f187ae483d4e8ad37725660da21787125d719881e4ef55173,0.0014339936897158623
2e2d4a799f957bb1,2026-09-08T22:17:57+00:00,twitter,photo,c4a4f569800277597fd7a8d0b58e3cd88c2c32b379150c88b24f97efdcfbf885,0.07890698313713074
2e488934dd8e8646,2026-09-09T03:35:07+00:00,twitter,photo,b88beae51f47eb595b6cef9fca6d6a1c278352787cbdfae7c2ef26e22c72ed27,0.0001739841973176226
2e6a9df574a239a9,2026-09-09T16:41:08.000Z,twitter,photo,c1d036e8c337f63079632920ffc1bb53219d8fca2b512b50087be3039ecb42d9,0.18767401576042175
2e85b95670f583ac,2026-09-09T13:40:03+00:00,pixiv,photo,cac7c0b31d0ae3b2c45e7387d2b6d4281b7d362445d39ab982d27a775b5ebc87,0.10279928147792816
2ed78d85eceeaf56,2026-09-08T22:35:01+00:00,twitter,photo,77edf94ad87ff17f0830de8b8169d081ad42bbae65815e7eb7234a561f88a7a7,2.041498191829305e-05
2f234cce885a8d19,2026-09-09T01:53:38+00:00,twitter,photo,dcf287bac9d95a91054802ec65f313826f3036d7ec7d0b622214f01957804676,0.04090499505400658
2f46add474659978,2026-09-08T19:57:15+00:00,twitter,photo,2e7111d5a07791c7e61780787b820f684d621e47b36eabafda04ee1d01fb4160,0.39443230628967285
2f537a89b4a1848c,2026-09-09T22:58:07+00:00,twitter,photo,295167ddc0b80bfb48ef047282fe9bf6523c285d80e48357323dc28779cf98a7,0.08278200775384903
2f88d3f5b2ee7b65,2026-09-09T23:44:42+00:00,twitter,photo,0e2f768fe31f2f06efb6065e1fb5d24d004468c11fc17463fc9bb945de9236cb,0.999053418636322
2f9e73bf5c9f9486,2026-09-08T22:12:08+00:00,twitter,photo,251775b21067733959dcd3687bcbf780f780a8d19c7a6fe028ce36615d9c9d36,0.006917218677699566
2fae85fd2eff03fd,2026-09-09T16:37:34.000Z,twitter,photo,06b18a1964e7ae2f49c282842a0616a48e9a15e63c16caf0254a673a32ae8422,0.025022419169545174
300a97b28aa55452,2026-09-08T21:08:53+00:00,twitter,photo,44f006898c8c4db46a681609657fad7b8b57a134a6ca590aa9796cc78d406bf8,0.0002125243190675974
305563958feb0878,2026-09-09T15:33:52.000Z,twitter,photo,00e73cde8d45c2e717fb6f25a4c2c4a2c58cebce24d74347c9e187b04c1a82ef,9.600642079021782e-05
306263cac7fc2b54,2026-09-09T01:07:26+00:00,twitter,photo,660daffec3ba6378c204f9b6fd8bb0b769fcafbace7bda51cb00b7bcbc11a32f,2.556422259658575e-05
30642e75464c8df1,2026-09-09T04:28:55.000Z,twitter,photo,19c7c29b10a7b96232163047054160a66842cf1aff71a5035104df7d12157a74,0.030816974118351936
308867ddb6410c33,2026-09-09T08:29:59+00:00,twitter,photo,3c345cee6fb28aca911a0347c5191228b10f93802e2629ea8b1be394a7815de6,0.005511440336704254
30bbc395dfc01542,2026-09-09T04:04:01.000Z,twitter,photo,bed060f6a4d13ba8ebe6cb8bbf3330c13f1e05dc9ac37d6480d2ccb2b0263149,0.0006283149705268443
30f8d97998a106d7,2026-09-08T23:03:04.000Z,twitter,photo,ce96191d660ea17ccda1845e4b173ac266998933753bd176699b87ffeb440007,0.1368519514799118
3118852d71e45c45,2026-09-09T01:50:43+00:00,twitter,photo,87a938f329e0ff599eedcc2be7576cf6f13668fd846a219632249112c1775ab0,0.0003348121827002615
3181cd6d09807a4b,2026-09-09T22:00:00+00:00,twitter,photo,ab499b71f82a0eed2637b7c5fdfdc10fcdc2258d2d48b4e98c2902db23130154,0.14950527250766754
318a6221ebf93056,2026-09-09T15:15:26.000Z,twitter,photo,3e834b7ac9d6844c4a63f8697147f72186d3ca4503d934265beabfff46ac8ad0,0.1198355033993721
31977afa4008ba55,2026-09-09T13:46:02.000Z,twitter,photo,0ad35e142035071df3d0260f26204efd8a09624248abb2553aa61b2d4fcfffb7,0.862930417060852
31c0eaf66280dc7e,2026-09-09T13:00:18+00:00,twitter,photo,d2807506a912b2ca09acf142bef311da6fdd2e5973ea4264006c83cc79e7df9d,0.059216585010290146
323bfe4d8580e11a,2026-09-09T11:48:26.000Z,twitter,photo,f7b73bf00330b05efca94ee6bb25fa6ccaf0c2610bff13983e609bc28a32e8ed,0.00029126007575541735
324dbb884b3345e7,2026-09-09T11:44:05+00:00,twitter,photo,0baa8ae498eec810a251fdf08523f3a2f1968969e2ccd13c91d37dda4877e01c,0.029174260795116425
32550dcdcc15017b,2026-09-09T22:58:07+00:00,twitter,photo,3a72e6bff14ed8a1d2dcf5410c283e8119b8031a62ad8ee60b9417cef89fcc97,0.000721025571692735
32c5becde90e58ef,2026-09-09T12:45:07.000Z,twitter,photo,78c0dd0215faa241c4ed191d836664987e264888cdcc5c8482cc485a4fe51399,0.07623651623725891
33497488ee74ceaf,2026-09-09T13:14:31+00:00,twitter,photo,870c59031aadec4188046ed1e601df61ef748a7a951fe5ebe648a3fd8a0de496,0.002513660117983818
33b705cd6c776fb1,2026-09-08T19:48:36+00:00,twitter,photo,917f4a858fd60b43887c28e12e96e48fbca15f841b76ec10e171876d2269f9fa,0.03183270990848541
3424fedca1c8ab15,2026-09-09T14:42:00.000Z,twitter,gif_frame,60bb8881cfc7b880e2f27a91874267bb728d4036185e3b52da3dfa2a262a8ea9,0.002240109257400036
34a24ee9ee873f0c,2026-09-09T19:00:00+00:00,twitter,photo,57d787f63ee785cb9d6570af08d1515a76f241f5c3f09e976c9bfbbf386de924,0.15730597078800201
34ea31fa39c4dd06,2026-09-08T19:33:45.000Z,twitter,photo,18e8c60d479a22b8180ac0ec1905dd62af600c2ced00eb2af5cebbd870eaefa9,0.16575947403907776
3596541e43d810bf,2026-09-09T08:09:10.000Z,twitter,photo,bd69b17e6663d44f080e4df4586316f570b0af662efdeba417b413a651b2fd2b,0.48194602131843567
35d3a84767ecdbe4,2026-09-09T12:22:03+00:00,twitter,photo,7b37fca9af62bfd7da0d934aaa78ec702b8532f441c23d89ab242022155853cc,0.010552236810326576
365cc26e81ccaf48,2026-09-09T07:51:56.000Z,twitter,photo,3ad38c99017be2124fdc975dc7fa64f03393206a299b196478cb0b9fd388510b,0.14332643151283264
366bae0fc5f9a24f,2026-09-08T21:56:39+00:00,twitter,photo,d4aaec062f67d2a809a621c0e8778a56b2560a9e2aa5186796c565b9c946e70a,0.00934256985783577
36a2d90729980556,2026-09-09T13:29:56+00:00,instagram,photo,92b323e5238043140079afbe7fb00fee9e1b304d21efaf5859273bce84bb3b7b,0.0002574596437625587
36abea974661b3b2,2026-09-09T10:51:51.000Z,twitter,gif_frame,f196d9571376cb24f94f4dec880d86ddba9776f555082b51d24fa1039311deb2,0.0017096764640882611
36b1b603937e04ef,2026-09-08T21:11:51+00:00,pixiv,photo,2c5ab19d1d62de8271c0e2127d8f28380158ddec824132cdbf99d239c29de677,0.5546898245811462
36c0f484dd0c9f09,2026-09-09T05:04:18+00:00,twitter,photo,87c0c527d96afe182243eec9cae045ea656466b811cb1526fd5fac7f7d12cf78,0.0006166044622659683
371dde4684c39ef8,2026-09-09T16:00:23+00:00,twitter,photo,51ccd48eab5c85540549bd9f3efabf0597408179fef9117a3a004c2c1aae498f,0.0009933827677741647
372df397254f2e88,2026-09-09T16:45:10.000Z,twitter,photo,b0f18d360bdcb00fbe89c219e826f7349745d8129da157c6d9e08fa2701b2e51,0.0008241761242970824
37a7c8fd7359682b,2026-09-08T21:32:43+00:00,twitter,photo,83274bcbe90fa8f1473e0881c3e6e4ed3c56aa9965faeb187a4a30ce4b55f598,0.006878091022372246
37bb783ad362afa0,2026-09-09T16:22:33.000Z,twitter,photo,9bc47b098ce85ae7278ead59c866e2987c043eee8688d4eb60fbcfa629d1960b,0.00010577153443591669
37e1daca0c8e435c,2026-09-08T20:03:56+00:00,twitter,photo,0bf4e3f080b70bc013217966e88d4fdb4803d2c016e797857d79caaecf27ca03,0.13475531339645386
37fb875e7c1d4e4b,2026-09-09T12:41:44+00:00,twitter,photo,9060d24d17fc81b487e9f13b8459198970b79ce4853e647d693a8b938af8ad04,0.00023683658218942583
3810315bf3412218,2026-09-08T22:34:50+00:00,twitter,photo,c10e3aefcd272c2c8cecc7cb47606f372da4460ef80d7357c13e590ef0a6bca9,0.9766374826431274
3821f608b1246f00,2026-09-08T19:27:59+00:00,twitter,photo,eea90c219d705399ea4cd3abe0299523ad563fac6a509de69854664423ad7082,0.0002678245073184371
38426361e9293520,2026-09-09T01:25:50.000Z,twitter,gif_frame,10d8be2ab48e549a3922952fe2d1c81e081cf643f12f33c9e63153fa783f2112,0.024876967072486877
3950d4df466278c2,2026-09-08T23:13:43+00:00,twitter,photo,64c35286e12ed41a2dd05753d5176777f32c193aebfa80c5d7e7164416449088,0.0008520176052115858
39b9d98847a99aa2,2026-09-09T01:37:57+00:00,twitter,photo,5267fea7f4d4922df44f949ea87334cd0894cfcb6727e9bee26f7c2cc5266195,0.05359581857919693
39d46ccb546e119e,2026-09-09T03:22:23+00:00,twitter,photo,2a71942a202a90be26b072ec8a1d8bc3f40a45a980339c8233b94711f80953a7,0.927915632724762
39f7546d02c1229f,2026-09-09T08:12:31+00:00,note,photo,ba9f2fc073864cc4c6d187d376e8e3d021f44bab1acfeba90b3e0c8d05f1f978,0.028947779908776283
3a423b92b7b9a1d6,2026-09-09T02:17:17+00:00,twitter,photo,4922699da202c3fbe062ce962e387226b6cd67fcb8898428621b056975b7660f,0.00039734377060085535
3a67bd289c9438c2,2026-09-09T15:02:38+00:00,twitter,photo,fb5a2e20489161bb1adc8c933e12ae85b18429a1edd8844803c91011a4082daf,0.0003745123976841569
3a7fff90910cb4c9,2026-09-08T19:04:35+00:00,twitter,photo,eba970eac8e71b0f076fc36285d8a0b989468238f5889891dfe297dbaf120660,0.0007867012755014002
3a999712f7aed327,2026-09-08T23:26:28+00:00,twitter,photo,ea30d431a59658196c0677ad6fb138f7b6663316fb650542057da7e22ad6ad1e,0.21752634644508362
3aa57151dcaea68c,2026-09-09T03:28:08+00:00,xhs,photo,18b15d4264b8304e220f1701336638f26c0cbfe5801356f462281a4f42b5e72c,0.0019444633508101106
3acb63ffa52ca88d,2026-09-09T10:09:27+00:00,twitter,photo,50b236a8e7c4021584a852b2fdc39706cca8e715c344c1c6ce8ece66fbccd6f5,0.00033812300534918904
3afc4b29e3d8a80f,2026-09-09T22:26:39+00:00,twitter,photo,9c96a2cd2454adbf81be8c3808b20b92af118fde4da593bdeef5cd90a5d9dacc,0.611617922782898
3b01f4a686073a27,2026-09-09T17:22:13+00:00,twitter,photo,e58fa3c113583be9cd14411679dbe1bd9d3035492aa61f96c7967636a87380c7,0.0032116565853357315
3b1a246523f95f55,2026-09-08T19:24:01+00:00,twitter,photo,539c83d26dc948d690c9e4054acaa85ffa3d93ac1b6f8b9d81b1b25c8b090b44,0.005900237709283829
3b1b55efb3f8bd74,2026-09-09T08:32:43+00:00,twitter,photo,0d028cfd9563e27efdac52e91b047ff1fe287f6501a06afd59aa0a7c97fbf985,0.45346975326538086
3bfd70cbf667919e,2026-09-09T03:53:32+00:00,twitter,photo,c213f10ff2cffc16479998b0c934b84a9afcc05f00b051d8ee91816eae98435b,0.0008320207707583904
3c100dfa454f2424,2026-09-09T05:48:38+00:00,twitter,photo,2e40189bb60208ae59a6e86da64a174a565bf4194f928d4c0d58ccb448280775,0.0009685857803560793
3c303ffc6c223a05,2026-09-09T22:58:07+00:00,twitter,photo,69fefe74e3d5976e926bf684171b70155995c3bae7a4c837e4d5827f33d89c54,0.002334265038371086
3c4207dfc10e58e6,2026-09-09T01:04:28+00:00,twitter,photo,8fad18016e521d5ef42c071864f0131c6bd63efc38a3ac978832cfae69c9931d,0.008961173705756664
3c8575c2a7d248fe,2026-09-09T12:09:13+00:00,twitter,photo,84c96e51b03a5aee6e2b9a57e13116aae0c013a335de0953b5674d6f501b5036,0.0003731019387487322
3d0a79ee01d7e936,2026-09-09T14:40:56.000Z,twitter,photo,0df095fe2303b70f83a0178ebb6c13f541192059a704b5f9fa87cf98d8b765f6,0.027337145060300827
3d1892b5a480876a,2026-09-09T17:25:40+00:00,twitter,photo,797c170d7003249de4bb5cadd5ed589e7317ad8a9877524a34d7c2172ca48e44,0.0017850317526608706
3d7fe4bc7b947b4e,2026-09-09T15:56:20.000Z,twitter,gif_frame,76c7eb2c8f3c3d1030ab9f5b648a241c1085fed24e15df0dcdad55227c78fcff,0.000571204349398613
3dcbee222b8e5959,2026-09-08T20:26:10+00:00,twitter,photo,14663bace2e3b4ea3ef43221ad1597347bfeca29c4b8744a7e88c5af20c3d105,0.06896315515041351
3dec9dac724100a4,2026-09-09T18:33:58+00:00,instagram,photo,9370ee5b0d9cb832643966658790944d76f0e987435047a5e619010d0830423a,0.004802295006811619
3df61aa638dfde33,2026-09-09T00:03:58+00:00,twitter,photo,46cb7785e0d5731ec1f1dae3174fd574fb89c9d2dad91a02ecb7511f7f5abdc5,0.9999366998672485
3e0731d143f8220e,2026-09-09T14:48:45.000Z,twitter,photo,3eac38a6ec87f7b3b007ce22ef6e1d6352b41b3e4b132987c3792a2890bda950,0.0019038409227505326
3e9f0f29d7e3165d,2026-09-09T19:25:20+00:00,twitter,photo,53432b6882056a06b8361ee298ae66a1797a6ce61ef7e9141a91cb7aee65ba7b,0.004791957326233387
3edb53528970da67,2026-09-09T16:44:32+00:00,twitter,photo,eea5dcc8112cbd98c3fc29845d5f61e1c47a9ceb8267ce1896fb36c437ce0455,0.0021399150136858225
3edd8cd24c04101a,2026-09-09T04:43:09.000Z,twitter,photo,5ffb42dcef5224a3e902d3f95a16f655fe540b85d59175f7422f86c65daa50b9,0.0034804875031113625
3f394849c7c182b5,2026-09-09T02:57:41+00:00,twitter,photo,0e5f8e4c0db34f13da938f61309f566b4ee52f01ff4586a09df702a86732f9fe,0.47779005765914917
3f7afb364af73e1b,2026-09-09T22:07:09+00:00,twitter,photo,4d28bcc011c3ea10aa769ba74fc95d9e8fc744881e1dd298e14b9c229841bf14,0.04237985238432884
3fb73bc3b56aed5d,2026-09-09T08:52:52.000Z,twitter,photo,ec45b1c4320998375af7adfdcafbed3c33ccb0c5277e9056a139db869d145f20,0.0002322131913388148
400dabe4e74d2f4a,2026-09-09T13:45:52.000Z,twitter,photo,fd98fe92e3d930286e9d400bb360d32d52bdba1b203b3b2a3f55b9fd6249ce0f,0.012738307937979698
402d86e22bf54b96,2026-09-09T01:08:39.000Z,twitter,photo,ad6ef90d253d62ffbdebf741b37949acbb51bde394913bc446bb31891c27c44a,0.9972499012947083
40f317f09e33b4e3,2026-09-08T20:38:52+00:00,twitter,photo,208da201be68d7aaba93a8b853b8767b48d43978152e8aacf2228bd46861345f,0.05854512006044388
411217c8cee309c6,2026-09-09T12:29:19+00:00,twitter,photo,6d36bcb71ee43cd9305418d07cc8884c0a8835b1f2aa79327e80715c487d4aac,0.06071706861257553
41241d88087f0261,2026-09-09T02:57:41+00:00,twitter,photo,7f7f209f7a9fe588fd5066d313b0b5962bf906ed8898116f299785fdb2f08768,0.9135509133338928
417251e3f636d063,2026-09-08T23:33:23+00:00,twitter,photo,3b7b25d3d7fdb6ef81be93936b8e68ef6f1aca54de0c9dafac68a281a4c6fba6,9.8874743343913e-06
41832aa4a966eb84,2026-09-09T12:29:19+00:00,twitter,photo,e6b02d50a3e7994f67a0eac0c78376ce08f7760cea9cfd16499b18fc970072a8,0.026612944900989532
4185b69ccedc4013,2026-09-09T08:29:04+00:00,twitter,photo,b1d3b24004c7d3150d61707223b03785fd968c72af3cfdf6f2e8ee4e2ea5634a,0.002070897724479437
41ba24229c93288e,2026-09-09T13:13:27.000Z,twitter,photo,e99ac4333aed7e93f7229699b04627d3d604ae2f6a4f4b4d5de79c75d88ec429,0.9904696941375732
42178fe37e86a2dd,2026-09-09T12:41:44+00:00,twitter,photo,fcc843fc17897e0d3ff151975e7056bca6a58e3e8d2352a514e2310f311c81e6,0.02853318303823471
425cc74628657f7f,2026-09-09T02:34:14.000Z,twitter,photo,2e5c4983e32a623ae5a5a65bbc99641821271350e1870ed528d1d58d9a709bc1,0.0006488587823696434
42ae5fde0ae06df8,2026-09-09T16:11:11.000Z,twitter,photo,7aaf5bcd062b36642589761038a7d360c2625576041276712c0d3fc37210e957,9.049120853887871e-05
42ed3e6d44b9511a,2026-09-09T02:00:00+00:00,twitter,photo,77e32531d1db24907e21653ef12a98c8eba7fed2f036993a25c2a790241f3196,0.014484439976513386
42f0bfed568509b8,2026-09-08T23:50:45+00:00,twitter,photo,8bf145a259e8b0d774e78e75a94f0da11314457d7d64e5a14c0a7fc2042fc869,0.9818193912506104
437d1e57e8a6c726,2026-09-09T16:00:02.000Z,twitter,photo,c8b1e58fb603f87fd3d9672f9eb3dbf436805c8c013210f70272aa420357c992,0.09483769536018372
43862170f870c104,2026-09-09T17:22:13+00:00,twitter,photo,9494529ddd5d739df66142d17826b5d5d7b34d17417985960e9cd1f06e517474,0.0027229979168623686
4388c43f446582af,2026-09-09T16:44:32+00:00,twitter,photo,ade43b1e56670e47b5e853a70344137be7a79b3a1de120889eb954c08de4237c,0.0005896748625673354
4395180b5523caf3,2026-09-09T15:02:38+00:00,twitter,photo,b7380074144075f51303c0e41dc89cba05ae2e6019643c826e7b4165cede7621,0.0004950242000631988
43a46bdbb66e9d68,2026-09-08T19:52:46.000Z,twitter,photo,80409d807daec2b0c92f37d56816f9ebeb461d161eb92bf3d0c0c8e881de0b54,0.04675015062093735
43e1660abc14eb53,2026-09-09T22:00:00+00:00,twitter,photo,9b057ab5b4bbd884b1eb8358be9722e3e27989c2e71504e2f0eaa5dab314dbec,0.0020517294760793447
43fce26663d73930,2026-09-08T23:00:58+00:00,twitter,photo,e98037903c75858b63afcd9667b441a7361b847268cb874d003b2b4f38692623,0.00012409099144861102
4418e5291e544f71,2026-09-09T23:38:51+00:00,twitter,photo,ac2efaf43a7ef36590b45d5185cc23f099d44c221b5a7ada4a049e06d866d780,0.007080038543790579
44d26254a5309133,2026-09-08T20:08:22+00:00,twitter,photo,812daa18637d4a7256b1fa430d6f20fd943d0470bf183d1ac77d342af6da9f9d,0.00016466333181597292
44e89b01e44d0c44,2026-09-09T06:38:54.000Z,twitter,photo,49c74c44ca72adc591a68eb80429677ab548c59ecb1d6ceadf54f8c8efd23f96,0.008421048521995544
44e9749226219035,2026-09-09T11:22:21.000Z,twitter,photo,8c3ca6747f18d85a8a0a73ef8613824a7abad1bfde72af14411c7ebd0e6246fd,0.00011704293865477666
450de25bb98e8e44,2026-09-08T19:02:55.000Z,twitter,photo,673119c5f9887377e1952b3b8ebafabd1cedc8915337eec996b1aa435650aac3,0.022764407098293304
4517e3919aa9f257,2026-09-09T06:58:01.000Z,twitter,photo,f3e471b3fc0dcbfdbf6d06d02d9153c45ffa6ca1d5027f9c7f43094b93c96c6e,0.013231596909463406
454745992ea20cff,2026-09-09T12:45:07.000Z,twitter,photo,e76fd0b63bd5369419f405e7020a713a3e33c5e7dc07d2ab6253c68a5b3a97a5,0.10057312250137329
4553da736ec5a403,2026-09-09T17:53:52+00:00,twitter,photo,54d9962a562c03eed7d4092a197ec083d4ba2657c7bc7253f8eadb37163c6b08,0.19529271125793457
45aa5d7f8d8bd156,2026-09-09T06:57:32+00:00,instagram,photo,0b7c1840a615576ed64580cfe20ba00970c83e26c6a96d929a5113bad5e5240f,0.0038708194624632597
45c7f5fefc189991,2026-09-09T21:55:05+00:00,twitter,photo,ce7e17968528a943c0e07b3ddfb15c7a9d5908a70b74ca8665a3756330d89950,3.329185346956365e-06
45ec4e7050d3c10b,2026-09-08T19:21:12+00:00,twitter,photo,27905ef37501327c7c3233e2138b79b1d656305c8dab6af5d628c8e6d88f94cc,0.001970183802768588
462e26dad4fef65d,2026-09-09T14:36:05.000Z,twitter,photo,9b0783e577d427de694412f91303abdc5d56eafac592fc233cfe835f27e34336,0.0007872764836065471
4710a1bc3e4d94f4,2026-09-09T05:01:23+00:00,twitter,photo,0fb4d736f95afe024ea71b48671914d9737a2b5be28a3ff4160fea0d9cd033ff,0.0004830741963814944
4729d16c777eb88f,2026-09-09T10:46:47+00:00,twitter,photo,476b8a19387bd36c663aa8705fd6941926d104ca8e40ac0d21bc8e400eadb57f,0.0005623844335786998
47476af54e4f93cf,2026-09-09T17:23:14+00:00,twitter,photo,538c7b09b61560f999834e14f3fe74cb739ddd1d4b3d979f8de7fa9b4738b71c,0.7631648182868958
479ec04369a7e9cf,2026-09-08T22:43:50+00:00,twitter,photo,f4afc3a768c9d3ea632ff0b13ab4429c7bae4c96ca843b3931d38115826e6e77,0.003527591237798333
47a2dffa5361fdad,2026-09-09T12:00:47+00:00,twitter,photo,dbf12f4e896a38e3c6c2217d34059e7cbae0c8e3ca6035b005e179ee57e23bc6,0.003098570043221116
47b211435fb625c5,2026-09-09T10:50:00+00:00,twitter,photo,148ebdd2ad1b01bac03d0b7a9d802275845ef80020b59f8c578bd12712844db9,0.0004972907481715083
47d98beadc843311,2026-09-09T11:48:26.000Z,twitter,photo,249d368737d05b3bc52e1beb1a5ecebb22534a4bd27ccceb126ea2c48effe91b,0.00028646024293266237
48526f064d475798,2026-09-08T23:53:08.000Z,twitter,photo,f8b8947665c8838ffe3273583e91ec1e8b536e1a3943197ae6443af28974155b,0.005128008779138327
488117e30dad6ce5,2026-09-09T02:35:36.000Z,twitter,photo,98adea786fa67e5e98a6eff218b7a28cc630812580a9e8e0a8d5bcc53a6b4518,0.409933865070343
48a9096c0e5aaeaf,2026-09-08T19:50:46+00:00,twitter,photo,e33913cd0ade9865f76ec29983a95f8baa12f08a348c244c5ad29b25846fd4ae,0.4310341477394104
48ae4a406cdb13cc,2026-09-09T02:10:43+00:00,twitter,photo,a606dda9a6d8fd1ce61e09f7c1ae0520a77e89c81128920a7bea4dffeebc9a04,0.09525992721319199
48eec31b35d6d76e,2026-09-08T20:20:37+00:00,twitter,photo,4380193f67596d27e83ab3078a792e1f5b4e907ba735a2881038f16743e8812d,2.6289919787814142e-06
4940c3a6f7bb0b67,2026-09-08T19:39:27+00:00,twitter,photo,c3254b5de85b99e000c2a8ecf962edef4bcc90f72aa994fcb8519170ffed53a1,7.596145587740466e-05
4943d992d00dc0c3,2026-09-08T22:10:11+00:00,twitter,photo,b3c718f7ef4f2b2a319c09ed65e1c6e0c6cca668ba71a1f166db2ba744072b22,0.1812858283519745
49c7e78141c4726b,2026-09-09T11:21:47+00:00,note,photo,27af7420e9fe31ee230fe9bc8df7c332888a0a925c09e701d17ab76086e35c69,0.24194593727588654
49d37b3656d0598d,2026-09-10T00:00:01+00:00,twitter,photo,880b627b7db4d6bdc643fb053801683e42807afa01fed61414e075c6d30dd18d,0.9507590532302856
49fcf9da510f10bc,2026-09-09T12:52:20+00:00,twitter,photo,df0622a56fba224483bd33bb4509c9b4a047a2ba3b69f71e0b27a2e0fc08081f,0.265639066696167
4a29787e2ba24c13,2026-09-09T17:10:01+00:00,twitter,photo,7deec1208b1a9dbee32f048c837e51c8a270eea8c51f48ae4b90e8a45e900bb9,0.003217180259525776
4a80de9e4f822068,2026-09-09T16:04:09.000Z,twitter,gif_frame,336d5f44bda1f79eb40eab3d5666a36864c07a48ecaaa88d523c35473c344268,0.024608813226222992
4aaad02c05c60414,2026-09-09T01:25:50.000Z,twitter,gif_frame,f3c2df008e3ee6e1aff6a45766a8a27b3dc88a48dc06bd5b55bbff9578f2efc3,0.005696303676813841
4afb91e46edacc40,2026-09-09T18:00:00+00:00,twitter,photo,253ad0cb34527825607400591fccfee903598697df1a42d5df05eed16566a9e2,0.0039913225919008255
4b049f2b7c69f030,2026-09-09T11:21:47+00:00,note,photo,b9113a21edf6d327f5a724cf42627dae24b25481b6cae666b980d54840ebef0d,0.023594267666339874
4b32aae4118e9745,2026-09-09T23:26:58+00:00,twitter,photo,1a7370fb685568e9a38e99a9c63aefc340b482f9113abf9b85303d251683e4b0,0.020526625216007233
4b4e7c9144b53c9e,2026-09-09T14:42:00.000Z,twitter,gif_frame,234457c35a4cd7fc1f54689c9c4824b784244631303e013293e5a9bce46893af,0.3457101285457611
4b54204d2e38229b,2026-09-09T17:53:52+00:00,twitter,photo,661605f71c6e7218747f59eccf9ba8825785f0b9a25e384a75b07dc9ea778cfe,0.047727275639772415
4c33ee46dea6ea25,2026-09-08T21:16:16+00:00,twitter,photo,743d895cd229ff466362c51c8e9d6ef556fac43d7cf01fcd03c5c664924e012a,0.5996006727218628
4d03916a6ceaa775,2026-09-09T05:13:39+00:00,twitter,photo,844683f424ac6756037fe9de1b3e388b61a733da1cd30779075cc097460e0968,0.004580303560942411
4d051eed3f82f584,2026-09-09T04:49:58+00:00,pixiv,photo,9d0146a274c3fe06874d90182351f84eb70372f2b58757d11b6743776b37b9d9,0.8614516854286194
4d18d04e325ca282,2026-09-09T19:41:16+00:00,twitter,photo,43093aa17e1a26f759c33aa350c19ec9a0cbb6cd47c74b890a540aa1fac02034,0.0004757418646477163
4d2985948b375ab6,2026-09-09T03:13:55+00:00,twitter,photo,5bf35d7215042d0cae954202e627ac75549e945f5983d590140a703db3989308,0.029421059414744377
4d2fc695d6c0b79d,2026-09-09T03:25:42+00:00,twitter,photo,08d370b8c6ed654447c85d0f217d5b8745bb9cdbf5670ec1be898a632a362d05,0.010633846744894981
4d55c83db7dc3553,2026-09-08T20:43:31+00:00,twitter,photo,45d81d1c22534a5e487b8f5ca450a64f6deded2c8f5a76dfedcdc24daf662cb9,2.6491299649933353e-05
4d92132ce8ef146a,2026-09-09T22:04:26+00:00,twitter,photo,4c68502a25fec5e02fc0a4a814bd953d29f84eb42826786f261526b531932b47,2.3113482257031137e-06
4da0219d0301f137,2026-09-08T21:08:16+00:00,twitter,photo,0232c61c14ece55171d362b2b1a3cfaab9307ed7bf1fdecb2f9dccc11b2b95a7,0.5717368125915527
4da2e15acc98fe97,2026-09-09T03:26:32+00:00,twitter,photo,6e67507984d9b9249fa3d849440994bbbc416641583eceae97ac4acd0c79b93f,0.10708390921354294
4dfb434af2a4c721,2026-09-09T02:36:14.150000+00:00,reddit,photo,b1ee3e2b7be7d334c8d19206172ebbfdfbfc0a2c14d22053310dd6556044032f,0.6045780181884766
4dfd7ff6919b2d62,2026-09-09T13:40:03+00:00,pixiv,photo,874f7c1aca66cd301fe2af6eac8047969f3162c0cb5d0e97b579d64ac1154056,0.13523323833942413
4e1d9e1c2f77c1e3,2026-09-08T20:32:57+00:00,twitter,photo,669b6a880eeeced6fed1d84c590c366dc7d97bbe969dc27c7876cee7f535874f,0.041625555604696274
4e78f9de82ee633a,2026-09-09T10:51:51.000Z,twitter,gif_frame,10ba57b6143f6c5206238f7f634b02d7cbef2663bd285fdc0637d58150aef040,0.0009296754724346101
4e7d33ebfa8f3848,2026-09-09T00:10:16.000Z,twitter,photo,de60f63544e9711e3ee5e3fcd3ded67636229692dbfbe82c199a3bd8c77ec4fa,0.14732147753238678
4e86d2604d64086a,2026-09-09T17:07:08.000Z,twitter,photo,14bb2b97f90c6b2f9d16f8faab4410159878ec163e0ac2d2a44bbda7d05ac875,0.012673956342041492
4ec6059f789b6b13,2026-09-09T01:53:09+00:00,twitter,photo,168f1d2b885112651b1a347edb5c77f1314ae6f4200ddf04c020f459ee14e56a,0.10947684198617935
4edbf27b6679a00f,2026-09-09T01:23:50+00:00,twitter,photo,6a7f4eaab1697c70d31ad87d445e27214f7c8f4154a2372e10ae73f3f8d76700,0.0380309522151947
4ee2ea4d8f0a3597,2026-09-08T23:49:55.000Z,twitter,photo,a68eb2d5c25a88e2fcfa0d6b6741311d446032a42824ffdf0a80b3d7b5890926,3.682615215439e-06
4ef3400dfac3c16e,2026-09-09T16:44:32+00:00,twitter,photo,28d6c908e713e2783edb5c48c7f81aabef0598d1c8e45f6305070d2186d9dc54,3.710997407324612e-05
4f076e134ded1014,2026-09-09T14:22:15.000Z,twitter,photo,6e01035465554c91879aed3d3448860a01d9b5372abb5b48ec5c4bfcd157082b,0.038845159113407135
4f1650845cded2e8,2026-09-08T19:50:54.000Z,twitter,gif_frame,717045ff5a0e52e4d0d72ad379cf92355f0f5bbdeadd7ee25cb8eea012b859a5,0.6031312942504883
4f1d14b7f76c19e7,2026-09-08T19:50:46+00:00,twitter,photo,c65011b98916707b5759769de5e0a50dca1b8ea10f1f967a035816906117bdc6,0.13915151357650757
4f4cbe6120ad645f,2026-09-09T01:09:10+00:00,twitter,photo,bc4731b4b43e0143ba5c378692a274f7eb015f7ca61e0458b8e0f1c3f4c8e4de,0.0005596285336650908
4f71db2f87298c33,2026-09-09T12:50:00.000Z,twitter,photo,0e4d1cd19bea8d5facb9caa9c78d934703fe4b5139fabce2bd5aac72eb342478,0.0016202890546992421
4fa245a5009a40d0,2026-09-09T12:52:18+00:00,twitter,photo,21118e8812c75450baeb3717101bbbc1239aa672142a5aa43323bf7042adaf8e,0.0007589766173623502
4fb7029dea9a2dd8,2026-09-09T18:51:31+00:00,twitter,photo,27516d83494af6e679dbe0ca478140cf7b3e15daf4941df15bf40ca38f9116dd,0.00044237784459255636
4fd1230b17750655,2026-09-09T06:53:27+00:00,twitter,photo,6bdb71078c9e93edcc6f08e111b68bf21ccc386e59080a658b2f2f837e4ac58f,0.0020147659815847874
4feb4e423dfe1326,2026-09-09T12:59:26+00:00,twitter,photo,be762d7b686366079ddf3f83a7ac7ae58b462212bfe1a07191edeff4c9d40b9a,0.0008344380185008049
4feef57dc05c2973,2026-09-09T00:19:54+00:00,twitter,photo,217295ed84948b048b274989cc0ac909b8448fa7804b0ff7941ddf6000644916,0.1199529841542244
4ff45cea04530935,2026-09-09T00:21:59.000Z,twitter,photo,bf7b3bf56dc4b5b1a7b8dfa08343a65d5efa16cb1099725aae06b64cd5f6b228,0.0024781629908829927
5013a4fc257b8fd0,2026-09-09T05:22:05.000Z,twitter,photo,6c3865e6b9ddbdaa38cab3e6c00ed841ccb8e18d62059e7d6d0ee8d399b440d6,0.013278940692543983
50580114a3db7227,2026-09-09T11:02:49.000Z,twitter,photo,c4d93fe35708ed4a556d633d975f43eb50aa283c1a30cf2add7740e66fac9568,0.1119881272315979
505b3f1f0af10981,2026-09-09T09:35:13+00:00,twitter,photo,6903d762e304e8371e4a21821b9597cbedb491c855985f564310ee9f0cb67554,0.47217270731925964
50bb35c59c917ccc,2026-09-08T22:35:01+00:00,twitter,photo,b528013565721887d6f7825ef4cbfb4991714178ac9db968a60cd7a66536443b,5.0560269301058725e-05
50c61cbd3946d9f5,2026-09-08T19:01:22+00:00,twitter,photo,6d9f58e7924476d95071d1ad5294b00bd3b41fb3b06911cb34a0791e1cdf0045,0.06830509006977081
50dbd5df2e63a19c,2026-09-08T22:22:35+00:00,twitter,photo,b2ec3463351d2701fdbf4c06e59274e3baaeece42d10b57da3ed6b0c1e237805,0.019506288692355156
5103ca944bb23e5a,2026-09-09T22:42:47+00:00,twitter,photo,1667bbb57da1b48ffcba090b96f6db42bc7baa364d30864a7c790b01291deb41,0.12936832010746002
514d2f5ad08877e0,2026-09-09T13:29:56+00:00,instagram,photo,73363e684878080412a6904289746b48f48f62e90c962f9c773b5cc888ff4db5,6.407320324797183e-05
5187ce633b6a4c07,2026-09-09T13:40:03+00:00,pixiv,photo,6148465af2d594e449e395a2c91fd817535ef813e07130f04b55f090a6b8306f,0.07265795767307281
51e971fae03c2cde,2026-09-09T14:44:55+00:00,twitter,photo,3347cd6cb5c61df813eb11924f3585795283d5a9d3838f64bc4a73c7545861ef,0.00495318416506052
525c5892069dfa1a,2026-09-09T03:35:07+00:00,twitter,photo,c9a282a95860060c878dc2b20d5c43f75fe7be23f950afe49e62900e9fef4374,0.00010351281525800005
526c9aa4486bb3f3,2026-09-08T23:49:55.000Z,twitter,photo,0c573566a57784e3618717a2616f938722af2a1a7dc89d2136277ed9b7eaaf8d,0.0004927770933136344
52826962799a58b8,2026-09-09T15:22:24.000Z,twitter,photo,ec03c42306d16526c8221827546e88830cbcd0a6780261035e7fa13d8abb6147,0.005785013549029827
52b06f3de91b5ff9,2026-09-09T13:48:21.000Z,twitter,photo,9a424db4fc55d8ecb0597d4548c3fc4d6e15281c5875c08bb8261c05d6e97fed,0.0002357515913899988
532b2f03e1a22d3f,2026-09-09T22:02:00+00:00,twitter,photo,d475553049a29a15ae35444ceb95b54ff67fc871734711a61f799a1f19802c9a,1.0126213965122588e-05
534254de48f10344,2026-09-09T08:33:11+00:00,twitter,photo,109d456f4a6a2cab492bfa22f36a3ef68209f4d816eded53d64e5cd2582c9a88,0.00031035742722451687
535335cb98458bb7,2026-09-08T22:06:54+00:00,twitter,photo,17ab210f1c9363036d679ab6240d81ea57aede2c6c9f65cee0837705fddc27f6,0.6524391174316406
53b27b186708d2d8,2026-09-09T13:04:21+00:00,twitter,photo,636e36154137a6aa8a642cf20214cb0e1e531a0b3bb7b5dfc516fc92d3794c46,0.0564611554145813
54601cd978d16bcb,2026-09-09T01:54:03+00:00,twitter,photo,dcfff0e3eee8ab5a01149d9c7537d8dc85b71e30b686fce58a3deec7d58d990d,0.008492494933307171
551f27f4218ca798,2026-09-09T22:07:09+00:00,twitter,photo,f2dd40ad0d20a24b8685755f6e99294b465934fedc8069e0fafe4a626ddc3d18,0.1569547802209854
555ea45b306e3edc,2026-09-09T05:25:14.000Z,twitter,gif_frame,0fb7697235222233605b4ff5aac716e8cf0541a3bf74fc305612673e96cf660f,0.5646430253982544
556a94b8c008d8b2,2026-09-09T00:14:47+00:00,twitter,photo,abb6910cc2b5ba73f8dde3aa367b36d6f3316cb478085d2454ba216faa527e00,0.05357467010617256
556b2a9cc9b525cf,2026-09-08T23:09:08+00:00,twitter,photo,23d5fe0123ea6f1fcc20b9f7bed630ba1e342e98c00a0c9e0d783f3bc1c2d23f,0.14186625182628632
55d6d5aa19e470e1,2026-09-08T19:15:28+00:00,twitter,photo,f8fb29cb2dece7c3396467619d603387ba91712c7e911b32da0ca70978afe816,0.001840583747252822
561967a01c89bd87,2026-09-09T12:03:01+00:00,note,photo,f5db2570b4e74d797fe96d41eba2e773e3ad34d02d57bb6b055532eb6d923124,7.595964416395873e-05
5623ee400552a4cb,2026-09-09T10:31:45.000Z,twitter,photo,d52ef283a7a760cfebb681b06c72ec7906defdd41b055a8dc70fd77faac7c170,0.01220392994582653
562c3a3a1c809305,2026-09-09T14:43:38.000Z,twitter,photo,a52587772e4f34546d766c8b9277a30b998825ad641a2d79511d236a376104b5,3.870577711495571e-05
562ec7a3cea9c6ce,2026-09-09T01:01:43+00:00,twitter,photo,d05744a94e58bd4102268575cc445194d4b9858a66e6e6257fbbdda3d4875811,0.8359648585319519
56472bc4cd8831de,2026-09-09T23:02:50+00:00,twitter,photo,44995e33d9cb9af2963c65f946f69f1a2865198785f2cfa6d3b7d681a317dd37,0.0017889097798615694
56c322f050669b0a,2026-09-08T19:13:35+00:00,twitter,photo,79aa313dba28a2857120d9d683f6114b660fe134bb8b43a08513a3a6e831d2fe,0.08519623428583145
56f4b2141ea60f87,2026-09-08T23:43:11+00:00,twitter,photo,d1dce1dfcd71b0f721c03be684fd19bda2bc8b14d1c5b1c4f132f076d530d283,4.59227740066126e-05
572b8c8dddf332ab,2026-09-09T07:50:03+00:00,twitter,photo,2bbd2f1aeac29bbeb1a3e52a6631030894e71c2f97ed53fb04b802eb5e79f859,0.0005929562612436712
5770459bd5d1555e,2026-09-08T20:22:17+00:00,twitter,photo,7d7d6949de28ccf2e22e759989b62b57a0614b7efbe6df8bb833ce3d684183bb,0.9643843770027161
579d9360e9df5f2c,2026-09-09T12:35:17.000Z,twitter,photo,4af3e813e6d5f54c523e7784f103c6370ff5f1cf02d149a598c450cd02a2386e,0.2622907757759094
57a99436b0cadace,2026-09-08T20:08:22+00:00,twitter,photo,708c283670f11b90fad9bf698c00aeb80e00947202b1dc90e2ded0dd997358d4,0.0007629483006894588
57cdaec1eae9486b,2026-09-09T09:53:30.000Z,twitter,photo,5695041f9849bd17093d424b58326504a1729d2ff30b8e6c941377fbd5f48ee9,0.004893010016530752
57e7ab57aac70588,2026-09-09T03:35:04.000Z,twitter,gif_frame,d4f6ed327c32551b5dcc80924a82dee8e200365013ea9344c4a2844bc869f6f5,0.007855609990656376
5803048e5bf21e79,2026-09-08T21:01:45+00:00,twitter,photo,24ef600ea0058b5f2a53c3f10fee9b9b4b8e614599e0643b5b40904a418b47db,0.0009390339837409556
588cb1e5209edfa6,2026-09-09T01:04:28+00:00,twitter,photo,c3e5d04268ee0111730ff958a67365c70b419dcece66156d5a9372433ddae23d,0.00011989340418949723
5897d063b871818c,2026-09-09T04:16:53.000Z,twitter,photo,b842a554d4a5ba01f8262116644f43ed0a76c8b5b877b44bf1903a47c820a57e,2.5835677661234513e-05
58ade342ed62607e,2026-09-09T02:45:39+00:00,twitter,photo,63f3feade9a6e80feaa323c3b81923fc0899dee226e0e58b26f0c2c36e7b5493,0.0036869156174361706
58cda7500f1634c5,2026-09-09T01:25:50.000Z,twitter,gif_frame,04396c0293b4176cd6071416f7313e309cde5b71e3050ecdc0922d3841fc0821,0.005504578817635775
58edd079ea1716ca,2026-09-09T01:49:41.000Z,twitter,photo,4e064c36d939935d1d4088bbeae8e224a9ec5590fce794c6ca1b1ecca7798dc6,0.006771610584110022
5941104ca94bb177,2026-09-09T07:24:34+00:00,twitter,photo,129728b2abb7f883fe551c64365af6bddaeb4d90a3535bff9d2e4bd90acef07c,0.9999010562896729
598c633a759e761c,2026-09-08T19:48:03.000Z,twitter,photo,a5fd0c0e5c2159369ed119c53377eccf218b85b2a83f83353a7ad431ec8196da,0.029993362724781036
5a0c79a488f15dc7,2026-09-09T07:13:46+00:00,twitter,photo,99003a2d4e05307ea540f64f4cf4d352908717831157a7e7fcd0efa71d5fe40d,0.00451740063726902
5a11ced5e3ddd965,2026-09-10T00:34:22+00:00,instagram,photo,c8d3db5712a112dcf8ea4695b44ad4a64cab107acd6bdb0ffffd6d88b1765229,0.03194043040275574
5a539c4a3bd2ec7c,2026-09-09T12:41:44+00:00,twitter,photo,b7039ef372d8c8235e26b807c610714b44723be6a231855172d314bbd43e23ad,0.01447945088148117
5a790c3d2d2464fc,2026-09-09T17:25:40+00:00,twitter,photo,a8cf3042b192aff69b6e46c5b5a2a634622194d44f5c2bb81926f88cdb2c9364,0.0013454919680953026
5a870a7717a3d0fa,2026-09-09T21:00:01+00:00,twitter,photo,26e11db291b6f63f406b96fef61f95a90fec3fb648adbf4ad29991233d1c5b6a,0.021159622818231583
5ab44f7309190352,2026-09-09T19:52:43+00:00,twitter,photo,7760d67d9878a99e9e364bfb081c67a503cbc1277dbf97aaccbe42d7f75fb544,0.015039937570691109
5ac1d8a83ad193b4,2026-09-09T22:02:00+00:00,twitter,photo,90403eb1325934404c48880df897842d9dff53edcc4e8d98903a9f6ecf8b4707,1.0925831702479627e-05
5b2fcb5ca3a94409,2026-09-08T19:35:44+00:00,twitter,photo,35d2b509734dc22c1be7e3c13628a15cdb3cc89531692d7764a8cae59ed536cf,2.492200223969121e-07
5b38760878405368,2026-09-09T09:05:17.000Z,twitter,photo,1027fa31c9fabc05cec1bf388141a209dc833d4218a48249cf0e7e2dd35d031d,0.0001278965501114726
5b7aefd9af196b10,2026-09-08T19:50:46+00:00,twitter,photo,0b47aaec2a43fa5642d9e048badaf23ecbbf05390d988d69a48a459fb002621d,0.8117710947990417
5bafb13f372635b8,2026-09-09T05:44:13+00:00,twitter,photo,b49465bfa8c7f63f749cd09826775d8e6077cdf8f07074a008dc801d37dc1168,0.005457071587443352
5c03525815c71314,2026-09-09T14:00:07+00:00,twitter,photo,adc371e2f794c029e9a95439ca5eff9a3377a98c3591460ea6796b30c1d3a979,1.3552393284044228e-05
5c1efaa6146a9135,2026-09-09T01:24:01+00:00,twitter,photo,a95c22b85cb925ff34b1ab5262e3e3b135244ff4528665cf161bdfe5edbf60d0,0.0001701924338703975
5c675dbe8e5920e4,2026-09-08T22:06:54+00:00,twitter,photo,c438d31cedea26f7056302e35bc5eaad5876364adb24742e05d4d168cf9cef50,0.9059011936187744
5cf4d0000ac06cb8,2026-09-09T23:27:53+00:00,twitter,photo,c3880a14c2088872bc35463a76bc8eaf8ac6b844c893c74e5a89ec495e135b19,0.1502441167831421
5d1ec5bb327d4bec,2026-09-09T05:27:00+00:00,weibo,photo,74b65e40c50253c2a604261b5f65b613db3b7c492a08d2cc77f151ae114f7f41,0.0024440097622573376
5d43c198b494d7f7,2026-09-08T23:06:56+00:00,twitter,photo,63c66f3c820eeb558d18ddb0a842f4de974b5ae37105065050e857a48d221109,6.919517181813717e-05
5d7b4e84ce717b5e,2026-09-09T11:55:10.000Z,twitter,photo,e74a45bbb2b3bf532fd6667a2e6bfa0e38068bb01c130458a297184157094e18,7.366541103692725e-05
5dd2f6d1d04f9da0,2026-09-09T13:29:56+00:00,instagram,photo,12d82fa31661dcf58ebfb0b2ca91f76f0ab86aa740ecf3f25b13d39d35375acc,0.0002813580504152924
5dd96d26ceb153bb,2026-09-09T13:14:31+00:00,twitter,photo,a48fba51df3ec10ab3e51c0a2bfbe2a317bce58dafa1a739021894adefc494da,0.08450721204280853
5e6685b58f67d243,2026-09-09T13:00:18+00:00,note,photo,9c28c1db772fe705679ea54da883c92b0def304fa999de164043fde77bf177d5,0.005465089809149504
5ef36d01f64063c8,2026-09-09T02:23:45.000Z,twitter,photo,4f30a6ac15757dc6d0ed57f5fb91a27648fb5cb7f575126185ee8e42c61e8645,0.018210601061582565
5f1196e6ab7c44a9,2026-09-08T21:52:34.000Z,twitter,photo,09e5a5df2325895192cc97f0401d797fe273e24089a62a7608b9cd7ef86f5bf1,0.15278926491737366
5f6bf148c7ecdaed,2026-09-09T06:32:39.000Z,twitter,gif_frame,06218963d7b6786490522e0d5fc0fc9ca7f5ded20334084e51a8022ccfba218a,0.5139317512512207
5f7cfe98a1bde94b,2026-09-09T07:28:12.000Z,twitter,photo,3b3d42615590f3e1204763556c3a4bd34b671b95e59d5a14f1beadfb6d367565,3.667110604510526e-06
5fefb36c325eae25,2026-09-09T18:33:58+00:00,instagram,photo,3f611f009a2468ce9e5c49e9ce61f844d7f26ecb36f83fa9456337be0ea6d12a,0.014407976530492306
6068f9f1e2450a44,2026-09-09T08:12:31+00:00,note,photo,b1f50ff70534eeb1a680c489528b2a4e31b7cff80c1791c3ba25dd2b481f0d91,0.010517804883420467
6069f9f500db1af0,2026-09-09T02:55:43+00:00,twitter,photo,bc882609214b3fdb8164142b25b84e8d42faeb89d7e5376b8bbd96e3daba1453,0.0008976844837889075
60a9e9c95b167e06,2026-09-09T15:59:53.000Z,twitter,photo,2cc0cdc24da91bbbff3dc191150dcb516eae8e16170cca16a2d7498636288c5e,1.1651866316242376e-06
60c8117385614e53,2026-09-08T20:10:54+00:00,twitter,photo,278d622150c4184ba1098a09bd353999bf6adc1b867f4f85a2f0afd8f00c4eea,1.1814710887847468e-05
60e2e717faaa55f8,2026-09-09T11:21:47+00:00,note,photo,04a5ebe241aa365333c99e0d1a149881da91661909fd38f9dd43840fa6a442b5,0.31749507784843445
6117d318d0cc766e,2026-09-09T12:00:01.000Z,twitter,photo,f7d02a0467c5a4f6d4822ace30c453793f767a92f63346a2ef0e0c9529b6865a,0.001499900477938354
611e1bfabd86c5db,2026-09-09T11:50:03.000Z,twitter,photo,5f6fe844506f52b334b9a99d77e60c9e6ac8394465110c0aba63186a6df27f30,0.000611599360127002
612a00f07a20752f,2026-09-09T00:05:31.000Z,twitter,photo,38da4300c2678589faf172889849252a6eda789c4fe92a6d02e8e8b2860c2fbe,0.0033539505675435066
613403d5e1e6dac0,2026-09-09T13:40:03+00:00,pixiv,photo,f7d7a5b30d13df492a14c90d92d81a3347519174b85ffcd741ae920e041dec0c,0.0033209046814590693
613c81a96d1f2ecb,2026-09-09T23:41:40+00:00,twitter,photo,400f60fcab535f5eaaa113626c0b81745acea5bbdaa8c5bab9fca7a9c8a1faf2,0.015072019770741463
6175a6c32ba6fe00,2026-09-09T13:07:59+00:00,twitter,photo,6a26361ed7da90671626c17223c5ed8a98873e2e70527c597b1e4d2f6d8ed973,0.32621607184410095
6191da40c272194e,2026-09-09T13:00:03+00:00,twitter,photo,b8565e9417f56248832378308e7880718356cfac1623c83a7e7d62a8d68b18d0,0.33426785469055176
61bdde12cbf9c9f2,2026-09-09T01:47:14.000Z,twitter,photo,024ab16d4de1d1b3268281b25324005efd6836a765b69cc1ab6613975cf34f90,0.003254961222410202
61db223ae4423590,2026-09-08T23:49:55.000Z,twitter,photo,ab706a462c63de5ccfa8cb394d3cb7d868e3f8c0c1d8dfe96da7bdc7d1a76f6a,4.9999664042843506e-05
61e3af2d26222f2f,2026-09-09T01:36:31.000Z,twitter,photo,95784610402596dcf94bf79301a624a1f4e7b7ebddf82e106b9a05741cdd82e0,0.006751362234354019
61f1dcc866b42841,2026-09-09T05:21:16+00:00,twitter,photo,783f1638f6e909a3ef56f02ff94b07da16961e71796c07e2f3430ecc00883932,0.00017700940952636302
623929e165ffb5a3,2026-09-09T01:23:15+00:00,twitter,photo,2b91b34e2d7eba15c49322c8588b5251ebd5e95aec1c0e8b1c493d5a67af7ec6,1.1570936294447165e-05
62a47a7b01f83df0,2026-09-09T15:21:08+00:00,twitter,photo,f6da8eee43087ec81b2bde83532fe29f12fad92d1473ac795890c7baba7f8e27,0.02326870895922184
62aa2da392f42cc4,2026-09-09T17:28:19+00:00,twitter,photo,35127a066fe11e3bf59cbff25b7f7402f6526faa664b3182867ec06f2e0f420f,0.015294801443815231
62b94564dad96af2,2026-09-08T23:04:24+00:00,twitter,photo,e86b5d78fdec686728a393247eb289cd974623d6d6f6ba4889eda31de4b473dd,0.0009779758984223008
630abfbbb39436fb,2026-09-09T06:24:16+00:00,twitter,photo,3c7330e98026b92d21457652220a9ddca919d489505f7af8804b8a2d997825cc,1.9189907106920145e-05
63407ff5a926aa5d,2026-09-09T14:03:14.000Z,twitter,photo,5da034d1cb62432d4b5ec4810980d2036c3b2e593f31ff21ad9d8373b09bb697,0.011645983904600143
634ff5226db20e17,2026-09-09T09:31:29+00:00,twitter,photo,817645a6ffd8fdd628dbd7cbed8ffa94900d4b696bfb974274a89f42db42021b,0.0013383973855525255
6356c1bf3ccfb8d0,2026-09-09T05:52:41+00:00,twitter,photo,b432557c0d48e7da3f85b4625c73f5c8be0f45d30f925893d7651bfb8a7d391a,0.028377464041113853
636f31d66bb31cef,2026-09-09T06:15:46.000Z,twitter,photo,d761d30ec5a8a0fb56cb8572399ac763060d5980b7093473d6846df3e9b4955f,0.010655948892235756
63778f19923a865c,2026-09-08T21:06:27+00:00,twitter,photo,2fe2da925968ac8f4254415326d919986b077fb5f05dac03bdcad6c7084b4331,0.0015785483410581946
63b2badb4330137c,2026-09-09T09:21:24.000Z,twitter,photo,87a709e0a7c278e4a968bb2e90b12b75d83a0c337796d26157f0ffce62574d49,0.0008885911665856838
63d171414610eada,2026-09-09T18:25:57+00:00,twitter,photo,81a42127cf83349cf25675899250bee388677b316b87a8ef97bbd3b77c3e849a,0.33617374300956726
63ee729b3b0e5049,2026-09-09T13:54:54+00:00,twitter,photo,6ddfbfc4c5467174445ef8d5c642f1802492e5c52816a97c5e1a05d1fadc00f9,0.0732840746641159
63f3458f5094818f,2026-09-08T23:42:04+00:00,twitter,photo,95d5c341b60e8190b6f9dae826172c90ed9c47aaea32da29c4ddb1b07915d946,0.0006291565368883312
64065f66f5dd72b6,2026-09-09T01:21:02.000Z,twitter,photo,091d5de5970149fd76d13453dea9f2e0c302c578faca98cbbc6ceb9613cdd792,0.0025131579022854567
64197ccb6210b3a2,2026-09-09T01:54:03+00:00,twitter,photo,efe0323c00ad66aa9d2307d08f37411faa4b7a90607ee4120d847f115965e8e7,0.0026058361399918795
641e33acd0e92d59,2026-09-09T21:33:12+00:00,twitter,photo,6510f98166c154e867a1f89d73768d0e8f331748400ee6e5a83b5b8c6bf28d60,0.22144514322280884
64381e1b35f8d4e6,2026-09-09T08:12:31+00:00,note,photo,ffd22e47bd93b6f694f29ff0743c46c3b8a10a39041f3890e182022c18e05749,0.18879708647727966
647db05b4771b266,2026-09-08T23:03:02+00:00,twitter,photo,df243d73bba78d1f2cbd6e0010fadfeccbe6ac16c8be6cd08a5c091be6e7552f,0.00044531389721669257
64a1bfbaae53cd56,2026-09-09T19:00:00+00:00,twitter,photo,6e2feb947eeb446277712620e0ee53ac84f87343815fc6a5608d4076b1c79f5e,0.022681383416056633
64cd5383dac3b34f,2026-09-09T07:43:09+00:00,twitter,photo,ba6c042ce7cbbfa1921fc9ac5fad8f7705f8c5308027531758350779acd0b4cf,0.07295393198728561
64e3b2a8f75d3f8e,2026-09-09T02:34:14.000Z,twitter,photo,1bf15243300b355a1211b9a46054fe06a9ba778c0a36395c364bee0840459bc6,0.007267661392688751
64f1b4b3f6e74b63,2026-09-08T22:31:02+00:00,twitter,photo,d532cf4556d2e4678003762a90d476f46612dc23f4f4e5645fcab43573162f78,0.0009319689124822617
650aabf01485d9e5,2026-09-08T23:04:24+00:00,twitter,photo,f29d37c165476d5ab286fab72b4b85da8d457eb81860e9501b7d0a2324bc31bf,0.04047269746661186
65174a7c28b79bbc,2026-09-08T23:23:36+00:00,twitter,photo,0249163fc771ae385e386538228ec21251fdcede871890381407eba29e1345a9,0.007367847952991724
65881784f0d5b0f3,2026-09-08T21:39:04+00:00,twitter,photo,ec3038ff096b8a8b3c0669e022af9cf5b9644179ae0d0441792c4e8e3c55495a,1.398871745550423e-06
65996a899468879a,2026-09-09T07:39:58+00:00,twitter,photo,eaf2d422fdbbf57b69822ff99775781187f4cd4eecc26404fa44fa73e307f34e,0.15927588939666748
65fb959545c46d05,2026-09-09T01:45:07+00:00,twitter,photo,2dc6827ff59364bab3ef6718c62588bff866d8cdefaf8fe26c6f8ee94f1578a1,0.018642542883753777
6677c48def26eaff,2026-09-08T23:06:49+00:00,twitter,photo,a3c7869ae4a7b61cab2c9bf8d7db407f59e0897a4d3a63f4e537456b038fb4c5,0.0028923286590725183
66c550f9836aaf52,2026-09-09T14:28:34.000Z,twitter,photo,1034b66d80d9f6eefc4cee6025004e6a5130b3cabb071d0de6aad3cf73b5e312,0.9900868535041809
670b5439f8bd862d,2026-09-09T14:36:06+00:00,twitter,photo,98ac0220b7065d6179a8a8820e326f50109f258437cdc757992df64c036700b9,0.02069060504436493
67360cd9dc68b68e,2026-09-08T22:11:29.000Z,twitter,photo,651f5379fd289cfa0798bd2723691d4f5cad5acd149fd620f0de9865be2099b9,0.06659136712551117
6750854cfba0f82d,2026-09-09T13:12:56+00:00,twitter,photo,19f64add1b099ea81ad14d7eb4a1d60327c24ae60d6dfbd9470f99fe12bf3dd8,0.04950368031859398
6794af357b41cf38,2026-09-09T05:30:28.000Z,twitter,photo,8b53516b2ce5ee4053f4276434319f393e7dcb864a7aedd41a1d3c80175b6cce,0.3196966350078583
67e95eb100fc240d,2026-09-09T22:11:24+00:00,twitter,photo,6ca2f165c13b7d4de2fe7911aa2b86e28673f9b8cba57043226e586f5ef7cded,2.528524873923743e-07
67ec95b925b5eb4c,2026-09-09T01:03:00+00:00,weibo,photo,0030962a08dc75507237776432a34045ae4e2fce32a4af5d96efafcc11b15c72,0.41812634468078613
6840a7683d0c2207,2026-09-09T11:02:49.000Z,twitter,photo,c8fcf703c1770ce2d6de327e14708ac9fb97013d5f025354f8f25ea6a9e10baf,0.006395640317350626
6886944cb100c127,2026-09-09T11:05:54.000Z,twitter,photo,edf37b3525bd0449ddd666daef0cc89649cc40e5d91f189481d298a2779bf80d,0.00015555386198684573
68c793ee2407b691,2026-09-09T05:32:32.000Z,twitter,photo,0e2c18a895c9d269a1edf4370cece100ceb1cc02929d37392da5720dcdf0c4f2,0.21183495223522186
68d36b93570e513c,2026-09-09T12:30:01.000Z,twitter,gif_frame,064d00dae5709728a1bab3cd7d751151e4d896e3df3196b5a63f3a6711d4dc58,0.0032671683002263308
68d7e943978c212c,2026-09-09T14:32:27.000Z,twitter,photo,e5ecb00ffaceb43b52eddb7b4dc88c5ae56b236589223c48566b015774e861f3,7.653804459550884e-06
6976081c7702877d,2026-09-09T15:46:12.000Z,twitter,photo,90c976534fdecbf7130bbc2eca8f06dc1df8ef8390b8f481073b1bab3e191430,0.12021361291408539
6981215db34d8435,2026-09-09T02:34:10.000Z,twitter,photo,3fe16d96d4db8c285db37ec7cf7739e3cbd35bf363a80d3ad558cf24317465ef,0.013836652971804142
6a3d6b9e65e7b9ce,2026-09-09T19:41:16+00:00,twitter,photo,d0ef2d0341b3735366e1e26465f294d3b8ac2f72ca0a07a3c6986c3bee6f7fb5,0.14772334694862366
6a5b23bcadca69ce,2026-09-09T12:35:44.000Z,twitter,photo,95f29327f78532e17e2f10b52142b4f42a441482681685a70df11f99bbaebd59,0.002188385697081685
6a70ba18d3e30075,2026-09-09T13:10:39.000Z,twitter,photo,2f51849d95cb407a26f3f60cc6e47e279bea11cf05a30a71a2f292522ea6817c,0.006711716763675213
6bc8915e37ac2cc7,2026-09-09T04:58:01.000Z,twitter,photo,b3b2cca58d5b54e213a4b870acf79b0b0501006aae9a25d6f9ec74f32762971d,0.7879259586334229
6bd314eb1d687021,2026-09-09T13:43:42+00:00,twitter,photo,04648cfd58b8a29ea42976dbfe68ef2a80149c9b48d02e4f447cced30351747f,0.05915721133351326
6c15dc3e019b12b3,2026-09-09T05:56:39.000Z,twitter,photo,81c5032d0561a5bed77d720dd915d357111e4f0579c67c9ebbb4c2a61a9de5a7,0.0022418031003326178
6c1a5fcf6ed03848,2026-09-09T06:52:02.000Z,twitter,photo,87db17c745049a1a317608475d725cbef2b93b16cb91804cfdf1c265c9caaf0b,0.0014973132638260722
6c27286355eb82c9,2026-09-09T13:00:01+00:00,twitter,photo,b1737af273c69bfd4e84f663b0b5b62aa437201b142b48d84826bc6955767ed3,0.2377132624387741
6c43c8854f037faf,2026-09-09T00:51:28+00:00,twitter,photo,e82f200badb795641e01e50aae7868808ffcafd090649e83368b2215e715db6b,0.9819283485412598
6c81e7b347a141db,2026-09-09T02:32:13+00:00,twitter,photo,eac13f6e177ed508354a53db216240c8376cf6d92b10f2cf5d571518e5e1c77d,0.004203271586447954
6d41932824174858,2026-09-09T18:17:46+00:00,twitter,photo,956924b0598acc33d32732a4edb0a1d11f694146231c9c0afc9f6fa791231bb0,0.30300551652908325
6d55ec2ed17dd87d,2026-09-09T01:50:43+00:00,twitter,photo,0f119cc88acddc6cf9d9e55afa3f07aea83579a912bf057e12943f7b57fae7b8,0.0024001100100576878
6d89f1416b27282c,2026-09-09T12:00:01.000Z,twitter,photo,6c083a48a6451d7978faf1617c6c8673e555b312f63e636b6b7c69baa854f969,0.0014657032443210483
6d9d061263908857,2026-09-09T16:22:00.000Z,twitter,photo,e0179107fbbc40d86cbf38707b3b79a8ab8ef056a9f23b4e325531ef1815b105,0.0868794247508049
6dd504799955d0de,2026-09-09T12:02:13.000Z,twitter,photo,63da9b1b1c0e3c90ed4f5ed3b90281b5708d1af94380423924e66855334203c8,0.0029249833896756172
6de8262c89f6866d,2026-09-09T06:31:41+00:00,twitter,photo,7a19c3e2c2a07371dcd48f3673ad57f27f825b27e1df3eccf8e59d39d5f0e902,0.0018789361929520965
6e0a121365e21811,2026-09-09T15:56:20.000Z,twitter,gif_frame,6620b2933400fcefe76189cf35409b627d188bb89d0970e7fe0f2669e0e543f4,0.000210003592655994
6e1eec6505dacbe6,2026-09-09T10:51:51.000Z,twitter,gif_frame,5a7c9cec72a4aaeba99d745d52083a22de60d8c2b81f2de857bf3dfce37dadf6,0.00040153044392354786
6e6fc54236410c25,2026-09-09T03:19:50+00:00,twitter,photo,4ba9728a24845abcf3ed03304633974b309367b0d4a3a42ed4f1bcf670da4a1c,0.00010264097363688052
6eeec2d0e4f33cc8,2026-09-09T10:30:56.000Z,twitter,photo,b7cfcbf65c4819a72694a080c166970ceac0110d7f5016040fdc449059237d14,0.002542119240388274
6f2d4a196c22c776,2026-09-09T09:01:03+00:00,twitter,photo,748c185dd2e3a93ad0f70a56748e3949644cfe5e4b5c2e4e13df62f267c3ee9c,0.943044900894165
6f914031e4c6b784,2026-09-10T00:00:35+00:00,twitter,photo,1b5798908a82be0027f440026da801c8464abf9132cfe83900a2c8b674723dcf,0.047754429280757904
6f9be01fc6175618,2026-09-08T20:03:55+00:00,twitter,photo,8794daa04555ecc29662025107eb232a5ab8f4e9bc7c60cf246a3e36f558b3c1,0.22271838784217834
6fb9525284e42c7e,2026-09-08T22:48:00+00:00,twitter,photo,30ac13632b2dd4411f2c076566f3763be635851a1b59eb2778eb7592eda72eff,0.020983383059501648
6fc5e8625be25925,2026-09-09T08:32:10+00:00,twitter,photo,1b3adf825e9c959a3ec73d5769ad51846114858c890c1db925f3aaa083118514,0.00019303528824821115
7003cabd57d3e45c,2026-09-08T21:38:23+00:00,twitter,photo,0b8034ea392259b4d32b4620fa1f3cc9514d801b41b6ae71907f56b78b698b58,0.19296255707740784
700bbe22f3658718,2026-09-09T13:14:31+00:00,twitter,photo,81fb22e7c9b4b2417c2e2867d03339381b317fbb927af5f82f03f31c32686290,0.0038153326604515314
704af0e72e0c10f3,2026-09-09T15:46:12.000Z,twitter,photo,ea5596807fb952023c540d5b643fa2c95b94b5dcee8d44e3897f5bd034822406,0.1705986112356186
7050e9ca9f12c448,2026-09-09T12:57:01+00:00,twitter,photo,440464ac68f8be36352aab294e2ef6de5013282f6d8aec51d20f7f120a6b05da,0.00011013776384061202
708937d9f53a8d00,2026-09-09T06:38:52+00:00,note,photo,c7163810b23ea3cb8fa353950c71d7e9ca402afe46dfdd2b3c9ae2113a37e525,7.339326657529455e-06
70ebb3e0a4bd09db,2026-09-09T02:22:58+00:00,twitter,photo,45c88c83a6b27b238e2378d8e6a0cad7bd2cafb5e522a312afe3cfe097df5aaf,0.9398906826972961
70f1f4f58c10e5b5,2026-09-09T15:42:22.000Z,twitter,photo,333802f7612de91bd36c0a4b8b20ee5be97f7f60807433605ce47f67cb1a4e7d,0.0001630509359529242
70f7f4d69f29332e,2026-09-09T07:56:48.000Z,twitter,gif_frame,a89774342d67ed6f65af634427e733e6cf75d86fab9bf3ed55127aaab1bdb394,0.0003111979749519378
715c11818db32ea7,2026-09-08T22:00:00+00:00,twitter,photo,177da0e03687754ba716cd286f17be9565b050efa6b61b5c320a17dbe22c9e59,0.37700191140174866
72292b548850787d,2026-09-08T21:11:51+00:00,pixiv,photo,67c830925bd25055e19f90750bdde896f9fa4ac2284919872934d8f5c96ed137,0.2797170877456665
72437ada34bbbc47,2026-09-09T04:28:55.000Z,twitter,photo,d91a2115654c65a9e877a2b1105239d0b3395c83e408e25d1d8a5b33589317c4,0.004712872672826052
726d304391d4e498,2026-09-09T09:31:29+00:00,twitter,photo,c1b1ab95d7c8c766d61b4c52bc8c5a33e0eaeb7e64580e178053d61b50bfaa3c,4.702632577391341e-05
727e87cba257a96d,2026-09-08T23:00:58+00:00,twitter,photo,822030b61976e3ec0f9fe7acbed59ed63fafe96bae70c211fe8d7b3818d1b059,0.0009272224269807339
7295187b93e4a6aa,2026-09-09T08:50:43.000Z,twitter,photo,35ebdf9e63f78fe9e0aad46649e0003a860870e150712ce49bb7397e0828a11c,0.006182316690683365
729dd598bd1c7d61,2026-09-09T15:38:05+00:00,twitter,photo,a1bc9da5dda8f828c50a4d92d9cb9d78b22b506950a6e2f0fb5d505731214e18,0.001960271969437599
72b588bd1cbd05ca,2026-09-09T04:58:01.000Z,twitter,photo,2aec2c8afebe9ffb2a35efec2c31c03432cb7d6de795ccffb9e66d89073014b5,0.6596566438674927
72efb63eecc315a4,2026-09-09T07:56:48.000Z,twitter,gif_frame,6847b405810aec9977025df1f7e77a4716704652d14d17bafd6633ca0fa1ae5a,0.00046678600483573973
7342af9d5b21dea6,2026-09-08T22:17:57+00:00,twitter,photo,fed7d0e9dbecf335609af977a81ec3e2f7ca7723c379b1567f67fac76dd76b76,0.06112571805715561
73dd5ae125416b75,2026-09-08T19:05:07.000Z,twitter,photo,28f2c3891a571f386c090930a41d6239a71b288e8ff18393e97c4b37ccd2b745,0.0024555753916502
742e8f6c6370805d,2026-09-09T03:49:11.000Z,twitter,photo,84c4882ecd2f9e429464ff39835194cf3a6437f8803de0b91688638f8a390cc0,0.007840806618332863
7438ea871c679d73,2026-09-09T20:36:28+00:00,twitter,photo,bd77059caef4aa0f0864575731fd268b25baa1704f7bf2336d8600bd4dd60094,0.03948569297790527
753744ab298838ab,2026-09-09T03:51:44+00:00,twitter,photo,cbf7c22f89e5923f7b6a395825ae7325704e13d403170ab61d6c97a7f39df154,0.0001428464165655896
7552ffa79d9155b0,2026-09-09T16:41:08.000Z,twitter,photo,42d45123adecf727359071d3cfa38f83076826330a8b660ebb08e3d5c29606ba,0.5338057279586792
7596f8adee0b9632,2026-09-09T08:49:13.000Z,twitter,photo,d5c8a7c791dc4fd76e53bd6c7e2da15680db9b9065deececd087d7036261cab3,0.00014176142576616257
759e01bb4cc23c61,2026-09-09T10:39:50.000Z,twitter,photo,f70f3a6995108df1b4c744bd2d6a1a6ae24e6a98c6436647117f7c6f0d178eac,0.0003854325623251498
75a15e7f260cd563,2026-09-09T03:03:39.000Z,twitter,photo,090df12b63887bae4d8bed34ea65a2466559e25e41580654dad63196e839ae65,0.0119067607447505
75a2876e65dd6676,2026-09-09T10:37:00.000Z,twitter,photo,f4e157f481450b58bb5eb9bb2400e5d28c232f654fcb9e219207d558adf1bda5,0.025868741795420647
75dc97e9ffc3c5cd,2026-09-09T13:10:39.000Z,twitter,photo,65e4a9fb1ed94e0774b7006be2e237bc1b40498c6d163f6c6b9cb73f8c538349,0.005537789780646563
75e01bdb772cda1a,2026-09-08T20:29:08+00:00,twitter,photo,5d42694c6bf0db89027510a58d99d1d64b86a9e0ba534289de90114c2ebe9637,0.018947783857584
75e7aa20640e9c6f,2026-09-09T12:50:00.000Z,twitter,photo,d70998effff9a87e01616111363a233a110a7539df09b7831f9e07ad9a27a3bc,0.0008340533240698278
75ef2ec4a39dbbe6,2026-09-09T05:54:39+00:00,twitter,photo,dfbddb8efcf00e295f78a1feb52fbbd93c124ff7ca7dd85653561dfd9c7edbc2,4.0554026782047004e-05
76378e641eaf3ad5,2026-09-09T16:50:32.000Z,twitter,photo,0a23ad003dcd509272f99950737e7bbe27b884fe078b3c3f881147cf94fec524,0.00012084767513442785
7642e953faaf942f,2026-09-08T22:11:29.000Z,twitter,photo,28f9b08a355a850cd8fd0cae65cb380e000c0432738792e9c0b3178b5b4cd9d4,0.003782933810725808
7678811bac98d6f0,2026-09-09T00:27:41+00:00,twitter,photo,e358c8ae80dd563c5fca9d4c505e04cc6918dc6e005bda7e3be2e426d8dccc12,0.34582260251045227
76969f23660e4d23,2026-09-09T02:11:45+00:00,twitter,photo,0652493d69381436c8b06f933ec8f111d4f8924ff6c2942b877dd107e374b531,0.37950316071510315
76b2091a0830a337,2026-09-08T20:22:17+00:00,twitter,photo,963b31f7144ba6742b5f0f59881666a2fd66a61d6445d169998a62f61cbc9916,0.0006078991573303938
76ea62f8ab52a1ca,2026-09-09T14:00:07+00:00,twitter,photo,3fbde3483c31b100eb3651bd738a7e3bc5bbacd131fbe1990f39c89466eca19c,0.002782020252197981
76ec71c936dec973,2026-09-09T00:44:43+00:00,twitter,photo,97eb929ccd29b69ef16ae937cafc0359decc3b6bbf8f2fe14d00a7529f67002f,0.0653330609202385
76f9b2e61e11dde5,2026-09-08T20:23:38.000Z,twitter,photo,837ead7fe99147e8ef310ee79a7141310b37d7e4a4fefad57add2306cdce7466,0.00913757923990488
77024ec10d0c866e,2026-09-08T21:24:02.000Z,twitter,photo,7c13cfcb9f14092574a50881d0f8adbed4b45a91460526f4c240fa77a13d200d,0.0012115176068618894
7702da685bda005f,2026-09-08T22:34:18+00:00,twitter,photo,d0cb8e50d3a53c08b6267464395612ed7fa3a9756733f859bf7fdd1af5d71e00,0.15140081942081451
772683bacea66cd0,2026-09-09T08:57:17+00:00,twitter,photo,97cde638d3c370f39393b3b29e86d4c96fdde7b74316970467a7f63f6d995a37,0.00112360087223351
772750e76f741318,2026-09-08T20:41:53.000Z,twitter,gif_frame,433200fedecb7356586500bad9f7615c70f4774154778009c17caf4c1c8df646,0.9936444759368896
774a70a667a1d9e2,2026-09-09T01:15:19+00:00,twitter,photo,20abddcc68482b8a314a869c72e65f07af461757b8ad36026b356931c6c3c709,0.0017138842958956957
77a77c15a1a8c511,2026-09-09T21:33:12+00:00,twitter,photo,79cb67bdb02da28ba8771ee8bd93f5f0c68b9b300976e06eb6f7c989ad94dc07,0.006010768003761768
77ae47cbe372e9b1,2026-09-09T10:36:21.000Z,twitter,photo,ccb04223b83df804128eabcd78beacfff240ffbf8db40d8ad210aad98bd45d5f,0.0001455385790904984
77c0510de0ed659e,2026-09-09T10:46:47+00:00,twitter,photo,8d3c79893e7248df60d7571aef272ae107a45c570c4f90128ff78e7468ce0cf6,4.3139020817761775e-06
7812ede9573fcc47,2026-09-09T13:17:37+00:00,twitter,photo,7f9abc71cfd30241a4f1bbc5471f9e865765c0872fc456580012753635db7a59,0.05310271680355072
782240f312fbbd3a,2026-09-09T21:00:01+00:00,twitter,photo,71833ae42ac737529deae746963716ab429c4e00e09b54a1a7f5719b86ae3625,0.05163288861513138
782c149bc39f3829,2026-09-09T10:34:17.000Z,twitter,photo,4b4c5df3ed279f094cccd09737af599190c7a342a24be86afcad01867169e552,0.0020742507185786963
784536745b1bd717,2026-09-09T13:40:00.000Z,twitter,photo,7cfbd9b5ba7a5261217114046f1f5b7e1c524f05188b9b3121f597d8549d1296,0.25154685974121094
788f426c22d50569,2026-09-08T20:21:41+00:00,twitter,photo,704bed0f9c86803e9c37031b7c4583860134839b07a6b5ffe44392b63c38622b,0.00011222885950701311
78b4cd1454da273a,2026-09-09T11:09:40+00:00,twitter,photo,55777d27b70d384cc3fab872f9dcc9adb396f045e3aeffc8b3e7acb1aa0da398,0.20935486257076263
7937f13ec3aa05fc,2026-09-09T01:47:14.000Z,twitter,photo,4090ea18b8826d00b997ac56ce5dcd40e0145488a55723a9bb5281979d350abb,0.0010991718154400587
7948e59cc209ea85,2026-09-09T15:59:53.000Z,twitter,photo,8e3f77fce383ca52b5d951ea3f9d419a70aad0937bc2f06f427ec0c0157140e9,1.6485735613969155e-05
79715e7968f4e805,2026-09-09T12:30:01.000Z,twitter,photo,af811ad68794774b41655655cd615d4c8980884f9530acf240ebd5777c1c896b,8.148329470714089e-06
7973e2d932029c96,2026-09-09T19:00:00+00:00,twitter,photo,87f9a8965d0ffc131e8913ff06883ebe31374620658506a19911b3ec8a6c3547,0.08035628497600555
7989481305b856e1,2026-09-09T21:33:12+00:00,twitter,photo,9fe291fd96972b7705122a2120b7ca66e685db7876f5d0ca7a993ec344f627e4,0.7659713625907898
79926119a7003a29,2026-09-09T21:07:24+00:00,twitter,photo,411d15896732ce3b7822b56e16b6ed1bf664b62f52eeac9fb4b89d758ab8b8d5,0.002575018908828497
79b505809c18387a,2026-09-08T21:37:09+00:00,twitter,photo,1eb389aa8f65dfd6734a2f82a97d33bc1693d8be1751e30e7f4c818b54e88006,0.027484001591801643
79b75b931bf12be0,2026-09-08T21:39:50+00:00,twitter,photo,4b498f1f8a8ee8197971d321238a076a04768316bd06a2c0bafce59024fa0991,0.04925457015633583
79be63e02c98c1c3,2026-09-09T17:45:11+00:00,twitter,photo,6068c931af8320ea0557b8e35ec61ad9f533649ede8a09796a0210a03598b135,0.006576761603355408
79d1910515aaca58,2026-09-08T19:48:36+00:00,twitter,photo,8fbe162b2f5fc0da9537ec6362202bb50ef8691b5fb439edeead5654e34079b0,0.002198080299422145
7aeb008ac41ba85e,2026-09-09T11:08:14+00:00,twitter,photo,84531899a71dc7e558d72163dd91227fc3e5743b60cfd3d7ae66eaff0652e8f3,0.015569734387099743
7afa66e8e0b66c30,2026-09-09T16:45:10.000Z,twitter,photo,422313daffd0b91b40cab7e3141d4baee20baf4759cd1f9719050bbd052a4bcb,0.0004156552313361317
7b198ba0109c7ba4,2026-09-09T01:04:28.000Z,twitter,photo,b778f19b72191e93560866e5eae9454105fe75d39343a9443166e4e29f7e143d,0.009823824279010296
7b7eb184d3092671,2026-09-09T13:40:03+00:00,pixiv,photo,4730d8b00175b249f28482f0fe7641e8b9410942ffb0495ebeb923da7d391058,0.020906230434775352
7ba722e894e52a99,2026-09-09T03:49:11.000Z,twitter,photo,7a7c2bc2e99612838b3cea3d48ada17b94f83b252afbbadfa217e41b1bc23947,0.006953508127480745
7bc78d1809ecd493,2026-09-08T21:04:00+00:00,twitter,photo,301b7b73022d2d27133a1f21ff31f5f04f804bcab11a12f526796dcd7a2237c1,0.9988442659378052
7bf9b59afa3d086c,2026-09-09T12:50:00.000Z,twitter,photo,0da59843d2cdf537dd18f89948548089fb0ba1f05407652458c3c515b632c19a,0.0025706894230097532
7c1fc324f34ac88d,2026-09-09T04:58:01.000Z,twitter,photo,5a39d7e698934ef2f626d960a23031dd896e4750c39b18c7d86313b52d0b747c,0.07423397898674011
7c272fc668e6a72d,2026-09-09T08:32:43+00:00,twitter,photo,27a7774395f206a1b67af80256d4e3694c79d7c28a691b99ce43d782a9cd911c,0.030980275943875313
7c41af47f27ba362,2026-09-08T19:51:52+00:00,twitter,photo,7e8bb9a47b7144f16c5ac9f5395da8e5e4a7500c6a536b3721ed1f4717a1af9b,0.001939685083925724
7c49e30368fd0322,2026-09-09T05:31:07.000Z,twitter,photo,77ecea68c3aa9a7e736032903405d205e703a0fadb89160c1d30240f109e3aaf,0.0004357233992777765
7c948c9555773bf5,2026-09-08T20:24:47+00:00,twitter,photo,4a5e2524089280e54db02de3ed90bc9008857bfb8b65e97cf5adf71cc09c6893,0.00034611549926921725
7d642cfcb627a149,2026-09-08T20:14:57.000Z,twitter,gif_frame,92b326cb31386d5e88e37ed88fa03d8926138a1235ae39baf2913485390734ec,0.0031794703099876642
7d8acd1bc539633e,2026-09-09T00:32:55+00:00,twitter,photo,e4be79cee8c7f08b757b29ffe56fc91104c9a5f45cf62ff31de40c1bd46f508a,6.209169896465028e-06
7d9e3589b47db72c,2026-09-08T20:03:07+00:00,twitter,photo,5a4eb2e99ef21159d07ec0a5cdc78723271741b8a43e0bc85086ed6a56be23b3,0.002118088537827134
7de1fbd4b6cf893d,2026-09-08T22:31:02+00:00,twitter,photo,00427a471cc1299f71e7908423c76f3e9b64f0b8d05da6c8f4663a805073bae2,2.3065558707457967e-05
7e168800f406248b,2026-09-09T17:30:33+00:00,twitter,photo,3f90ead8d96ee18803e03950e237effbfbc4299147c725f2ca4057ff9e3214fd,0.018014725297689438
7e68b84cb1a9dc53,2026-09-09T12:50:00.000Z,twitter,photo,116d2fd83c84ae755f4970d5e5149c1b64e87a96549df86ac077744d5b6e421a,0.00015740473463665694
7e9ffe1f86a37898,2026-09-08T20:43:31+00:00,twitter,photo,3b6fb050a82e17002aae1b795a0a7dc78ecc8847456ef1db6b59eab528e3e195,0.00021749235747847706
7ea526ff940f04f9,2026-09-08T23:13:43+00:00,twitter,photo,2c65af31b09034324610111b23bf68e2491ca3482a7950407ab1287731a4238b,0.002041501458734274
7f03e8ac7931c5d2,2026-09-09T15:12:44.000Z,twitter,photo,4ba9fbdb23810a10e3e8b0ef61d80eb9eb8e3cf4e9a1f2a57c68c0851ce53b7c,0.8131536245346069
7f371949bb65a60f,2026-09-09T13:45:05+00:00,twitter,photo,ef746df5cbd022e8b82b072a7322cac06c55a8522f5563244566d7f827c27146,0.000371552596334368
7f67f56533823777,2026-09-09T12:00:01.000Z,twitter,photo,f6a59dd153456e632eead01a72d09c48df119e6086c572ee629947d3c64d9309,7.853024726500735e-05
7f683a2905fc6cf1,2026-09-08T20:14:57.000Z,twitter,gif_frame,027489365ff5f17eb83a85c2517ab14068b8386a0ecdecddc6f44ffbeeabb9eb,0.0012267213314771652
7f6da0faa7b05fac,2026-09-09T01:00:49+00:00,twitter,photo,6a82273c5a30446f1d3dbb9b95630b54b8cb7b2807ba8c4a143eae9ae2e40f03,4.657544195652008e-06
7fabda69cece7b65,2026-09-09T01:55:37+00:00,twitter,photo,d9ff7a7278f55a04c2c07f98355f1ea920f1b3ff20e56f5ae872d76f3d4f756a,0.07021873444318771
7fe46dbca9da3094,2026-09-09T07:50:05+00:00,twitter,photo,1a3d559d22c74cedf0a110c2e0051a7921892ee270c5b00638f09c7ec9774083,0.041576553136110306
80acc231e79711da,2026-09-09T17:01:04+00:00,twitter,photo,62ade4379a91a64b0a615102fbe22c5fca3cee9d9a01cc1eac9c82997bc71b23,0.013389975763857365
80c5000e6ca6df1a,2026-09-09T02:19:38.000Z,twitter,photo,2540a69f07450c851cf924f8ff57f01a4c32df6f10a058dae10f11bf798fd6e1,1.8029394368568319e-06
81a4a05412989b92,2026-09-09T12:00:47+00:00,twitter,photo,5d1681679f29e170cbf9b4d33401e9cc884eb128666963c97379f90642a4db8e,0.5564355254173279
81a5c67885a04c31,2026-09-09T17:45:11+00:00,twitter,photo,ae001214444ac4928b2ddd28e43608a5bd075cd159c67392ab120b8eec869b39,0.01833178848028183
81e55a52b0a21113,2026-09-09T13:40:03+00:00,pixiv,photo,55bf4c347ae3b331282e94e5ba86c4699b92105c1910eedcd270ccef06ac8025,0.018132083117961884
81eac9ec85ce0f9b,2026-09-09T02:19:32+00:00,twitter,photo,c536981d14d90246e8193e743d41106b85f201b6fa9b48aa078bc91ad4371a17,0.3805139362812042
8208bdce55d3bc5d,2026-09-08T19:54:48+00:00,twitter,photo,1bb44a34f23ed6383aa35df05f190e09630c45f4d90382e1257d3352cb6b78e4,0.18862906098365784
8218d6e65fde8d65,2026-09-09T02:39:34+00:00,twitter,photo,34d3d6d56ce21bd549aac4545034adfb312c9341cb49815414d1032e7d71ea7a,0.00022524833912029862
8228467edf68f199,2026-09-09T01:17:05+00:00,twitter,photo,6fd1d88a1f961ad881ab7d0eb8a57adcf854c02c3b3c56d40dd1c39f3e27266d,0.0030018044635653496
8237b81c07e5c823,2026-09-09T14:45:00.000Z,twitter,photo,a338bbeff8722f7602098c84f8f9571ad5f76a7645217e3e8c898065919cb97e,5.0622023991309106e-05
825f33649458f30e,2026-09-09T09:14:44.000Z,twitter,photo,60b375cf2a429b0df1f673ba9cfdb1221b389c2866d10188760fad77e70b3854,2.334657074243296e-05
8290c94ce2dec8c1,2026-09-09T04:13:52+00:00,twitter,photo,c5b42c94ff770d236033da578ad148c802e6ec1373aca39c71a2ad9794534947,8.478289237245917e-05
829134061ea91e15,2026-09-08T20:21:24+00:00,twitter,photo,a8b0625ec25a8bc4ae6c6db88db851c9f72a175b854106388ae8b36e1b3d7958,0.016975345090031624
8291e08fb6f44c44,2026-09-09T22:25:41+00:00,twitter,photo,660511605b5fc4c92b6c9abf7bcf3b097be1c8e3d9b01c0c2c24c0ec529c9781,0.15588974952697754
82b835abad621bd0,2026-09-09T02:03:00+00:00,twitter,photo,9802e50b6684a57d044ee7f6b2abe3a63dbc192e59c21118dbe88aa88e410c7d,0.0013313585659489036
82e8882c0c542461,2026-09-08T22:05:40+00:00,twitter,photo,d65ef699ebcf3ffe63c6141c5edd5090c5bd43867e57572996743a6cf8b1eefb,0.5406910181045532
82f14f817d40ae71,2026-09-09T12:46:03+00:00,twitter,photo,7223be7b9002aca4118c9f16e49aaafff5bd25ee1ef910c016a0cc87f4683405,0.005671357270330191
82fee2abca4a3eed,2026-09-09T05:31:07.000Z,twitter,photo,fb258a4bc350c0e00db47d5f6cd4cd73ac06b30dd9ad98e3cbb8bf377e58a296,0.002188148209825158
833f9b631a10410a,2026-09-09T04:13:42+00:00,twitter,photo,81fde0503d8e11360dbe4edae077ed8498d0ecaaa9d1353dbf6b44dff7dfc714,0.298512727022171
835a48ecb78c43fd,2026-09-08T22:51:38.000Z,twitter,photo,9aee90b586b19b8b4aabf9354a2342820f53b41d9dd4d058633351aaf598ff9f,0.001330292783677578
837dda006cc5cb2d,2026-09-08T19:15:28+00:00,twitter,photo,92bd2e389fe3ed2a19ef0e848f4b398aed0c4feaf9e89ae1d2595448bc267e94,0.07984106987714767
838312262a96631d,2026-09-09T02:20:43+00:00,twitter,photo,be621d0fb4be36ea0c2c43edd3d5405aaf45543f3a8e64fc52c5a49fbf09837b,5.842309838044457e-05
838369f6b95dbab2,2026-09-09T13:12:56+00:00,twitter,photo,066ba24878d6ca7c124df683715cdb294e3b7e6da7957559ba79d5a20190d7e3,0.18064287304878235
83ccf0084763efd6,2026-09-08T20:10:54+00:00,twitter,photo,dab21ce41e3d0706515393887f4b7f5b53fd479eae47d6ac28ab95de86038722,5.4796855692984536e-05
83ff021fcce958e4,2026-09-08T23:22:11+00:00,twitter,photo,cc2c5c52104f4881ce51a243e8bdcb9c98a94a6b2a8d5c14e4a83cb0fc5a17b5,0.03486480563879013
841e8d022856b255,2026-09-09T04:43:09.000Z,twitter,photo,869193e51c7bf389809cf6f1f7ab746235f698b312a7676f8e846528f4e5c919,0.01919703185558319
84785869a6cde1ff,2026-09-08T23:31:26+00:00,twitter,photo,46ba6ad3a388495df7bfa194222e63ca91e728464d32c71604a9052f82ba0f6b,0.0016671321354806423
84bc3c6e1f27622c,2026-09-09T05:54:39+00:00,twitter,photo,7c4244b5b0f37b52302ce9030bfecdd4b4f3b763477b8977e6027b1f23691ebc,0.0049063763581216335
84f9e6c4860d9309,2026-09-09T08:12:31+00:00,note,photo,ee3d44ed2c6cff4070ab30423bb9c477d1c28e397ab20ec9f890b4e0f179f42d,0.11033821851015091
85122fb0c87c3994,2026-09-09T18:33:58+00:00,instagram,photo,34803f0df7d7dc8e2787aceda181dcac869de288ea163fcfc5921d8856306cc4,0.09566138684749603
8531a792a929c8cc,2026-09-09T14:32:25+00:00,twitter,photo,51a7fc2a658aca1b7f6bd65461a7d7714164b13776b83fc2e84184c7c4537d0c,0.01125581655651331
85371e1611562e1a,2026-09-08T20:41:53.000Z,twitter,gif_frame,a02d30105ca0f4312d4cff7a1b520e6e860a0ba5f6cc412a8cf055ba226bb26c,0.9972031116485596
85476ac93066f732,2026-09-08T20:43:31+00:00,twitter,photo,1377fb698bafd44db70a67c9f7096ef61eb7cfa1e6e97d00754b20ab563d589f,0.000567394366953522
85657daa6bd95271,2026-09-09T11:50:03.000Z,twitter,photo,39a80d6fbc4d1a87a053d92b369689161c11cdc4ec98b71aced8127e89dbe9ee,8.067146700341254e-05
85830950ab19933c,2026-09-08T22:22:35+00:00,twitter,photo,68d3f7e4a6175b936a6fca4c8fc607be2343c11e428fbe6736d0b3043cef6caa,0.0070959883742034435
85f9148a1c82734b,2026-09-09T23:27:53+00:00,twitter,photo,50286a2412029ff7ec1c6bb72157872076b88b22b004a533ff94ec3b7600ae69,0.000706041173543781
867a1b747773dfd0,2026-09-08T19:22:15+00:00,twitter,photo,3f73d3eadba167f2f59df3249feb5a46c3ff0e118a6bc1e8cfdd20e3b87d0c72,0.8699973821640015
86a7e1c92f7d8980,2026-09-09T02:19:23+00:00,twitter,photo,f409c35badc000a3010361bbe1e6fb9b229ab753527c69b839dc646fe34755f8,0.0017649417277425528
86ad587ab7ca5b51,2026-09-09T11:42:04+00:00,twitter,photo,ea0c4e5ac760f62f6001220486df4af9ec875d984f72f2c0e76a5f632735b9dd,8.287579839816317e-05
86f8fa89cc612f05,2026-09-09T12:09:08+00:00,twitter,photo,3b03b45c8a60554b427ccf8996f80255dcfea438c8cd58389365b14c10520141,0.9679629802703857
8703b668807acdc2,2026-09-09T19:23:36+00:00,twitter,photo,d0e0857dc425aa638d1ffa0e5553b24ffdef9a81b060fe67d389e8a24e56aab2,0.04383058473467827
872bcf6525a1d4c6,2026-09-09T03:00:03+00:00,twitter,photo,896f09ab6c7ea082a3f0c0f27f67d6a2d4ec61320669fe61015c736764bc5020,0.005104606039822102
872cf572a595ef3d,2026-09-08T19:55:20+00:00,twitter,photo,f951921a29514b5b9688a067bdc849a3eb037e33c295abc2d60bc9f95200c6e8,0.001470510964281857
8736fe8a6e25a657,2026-09-08T19:08:55+00:00,twitter,photo,c9ff179eb27845b2d3d60b79d6618d3b21d5a6123a4b65992415df930beefedf,0.01224000658839941
873e978f10edbf2c,2026-09-08T19:15:28+00:00,twitter,photo,125d47f0489c78eca6dea774cc45acaa16d480e7e57cb54e5cff45b488293631,0.0056121801026165485
8779c7d13bbe74a1,2026-09-09T14:22:18+00:00,twitter,photo,d12d62361ad544eb3a54b885170ebdfd1552fb419fae3a3f4eaa7bf9f5d69feb,0.49114108085632324
884a5874ad049340,2026-09-09T08:46:20+00:00,twitter,photo,0070cb7eb729cd1d755ab6b3564bd29cbc5bc5ac77f29dbe642fb7f5e0811a25,0.004709366708993912
88f349af5fd295ca,2026-09-09T23:47:16+00:00,twitter,photo,fe90d8e0777959a074cbe0ae466794effef49aac6e38da69ec044e7cbe219dbc,7.932964945212007e-05
89d8e72b09a3e27c,2026-09-09T19:10:15+00:00,twitter,photo,b96314a1f970b67642ec60b70386a7dfa953936353d7b07b5cf87e04ef0c41fc,0.21689611673355103
89dfcf83b56192f9,2026-09-09T11:09:40+00:00,twitter,photo,d6ad518b9b3dffabd2db5505ca36b6c1e5d85eaea6b29eb0a69e7078ac912894,0.0044370731338858604
8a13fa2a17b782c8,2026-09-09T20:36:28+00:00,twitter,photo,f94fa6e26c6009d656cd8773071ef14967f6e0aba8aeea643ea109c92d47f0b0,0.18684859573841095
8a4c3d5db0e09148,2026-09-09T17:45:11+00:00,twitter,photo,3215d3f721b966e1dbd1ae5c7e1df4b9baea923e0a1b1821f9b3e44834bca01d,0.005031098611652851
8a5f4bdc8f476118,2026-09-08T22:31:02+00:00,twitter,photo,4600edf5a30d3e66b60f94f463f7e6f5b5e6b3ff5f79a993ed8055a809b34719,0.0005566881154663861
8aa14beb29402777,2026-09-09T22:58:41+00:00,twitter,photo,db164cea0776779872698f76b8b5ef3d4050c1e526a59bb6dd6a9c7bb7e4384c,0.14564372599124908
8aa2128a7e06429f,2026-09-09T17:28:19+00:00,twitter,photo,ddc838430603a6f09ca0c4341270dc7532af632e5eedc4f3d39d0652510d771a,0.004165552090853453
8ab091b9a14f1be1,2026-09-09T16:04:09.000Z,twitter,gif_frame,63cc84ce25ff54683251cbe103f58ca4b498ea6c765b63d7e31dcf56968d5c66,0.0031882005278021097
8ac17e92fb3ea411,2026-09-09T07:11:35+00:00,twitter,photo,cd878b9cecb540258497e8659b10099124244570234fb6b8dcc3ec90dd110dea,0.0003866286133415997
8b0ca75defd5a784,2026-09-08T20:48:19.000Z,twitter,gif_frame,b04ed3d702d031b40071dd3fad49feea66a802d5e83a56a7e3afb9d94a3077f8,0.48877644538879395
8b644c0dc5c8dc53,2026-09-09T17:10:55.940000+00:00,reddit,photo,ff5fc3cf9bed7530fc64866912e84a12ba3eb88edf78e697ed059acf208e1559,0.02156963385641575
8bbd6b58b4c83564,2026-09-09T04:28:55.000Z,twitter,photo,ea76df391e83fb75a28c304897e41070a3e83637a239ae0050e98089eb735b0e,0.014028080739080906
8be59fad6a1649f1,2026-09-09T17:53:52+00:00,twitter,photo,a2f74c284449f7721bff6854292adeacc0edc7b777ad46d8a39d8e4e0cf45279,0.0007703027222305536
8bfb79cdd76077b6,2026-09-09T02:08:00+00:00,weibo,photo,5374d9b54fb979c165735ef3e1314ed9a47cef7aea20535e33120de19f3bbbb3,0.470929890871048
8c03870ccb498692,2026-09-09T05:54:39+00:00,twitter,photo,5140925b25fb936fb8f89e06caafdd543cfb5c9ce6d68d5d55cbb3524d292c4e,0.005385984666645527
8c599714f378771e,2026-09-08T21:01:32+00:00,twitter,photo,dfe665bf26b621cbf11aeb0e549e0da803ebcb98a3a0fc52f4c5b4a6809bb196,0.011729014106094837
8c99c54388aeb697,2026-09-09T18:00:00+00:00,twitter,photo,49c6503fb1ca24dc4fc54f6a5e359d27cd9a832e70ad5df2ad0362f6de88ce22,0.9179543256759644
8ca49dc70c9ba00b,2026-09-08T21:08:16+00:00,twitter,photo,1b6868800ecbf3808b1941cedf8db80a5d58b5961caf7cdfdfaa1fc777f5c760,0.9977422952651978
8cd5a073f1e6f81a,2026-09-09T02:23:44.000Z,twitter,photo,cddc9e5c0d80755f0bd6ab58c8323472cdab5bc478c21050285aca5da5377f07,0.0023300801403820515
8d1020ad624afa20,2026-09-09T07:56:48.000Z,twitter,gif_frame,0ca929f185f6e92ba0632b4e2226d5ddffc9ba3cbcca23d9cf0ba15081f2b0c3,0.14183446764945984
8d1a153e0ac56718,2026-09-09T10:36:12+00:00,twitter,photo,7a0f1d6c1cdc3c835e9eff33a1fd98c4658ed2b7bd002671fcffbfe717d5d78f,0.14325588941574097
8d3191bbbef63b46,2026-09-10T00:34:22+00:00,instagram,photo,fdba62bfcb8814a487877d90ea3c047e1ee9beaec8e8c0c551261bf8741bd485,0.40266352891921997
8d3bea11ad37e220,2026-09-08T21:30:43+00:00,instagram,photo,8c98235b7b8e740c01894be540920401a5010a7a117b9147828fde9b31cc6a6d,0.00021739305520895869
8dace93751e61baf,2026-09-10T00:00:02+00:00,twitter,photo,cb5c3ec5b2dadeea44df91bb98cce4bd491856dc097803e10f13c467e896c87c,0.005927853751927614
8db58ac15c1afc34,2026-09-08T19:45:31.000Z,twitter,photo,fc92f4d37c23c18e59defd292d774af68e74babb484877e4f5f77c4e3d9d7a7c,0.026315033435821533
8dce4ee567e33e89,2026-09-09T01:13:14+00:00,twitter,photo,b7e738d74fea995c9be4b15669370d6b9d011ac2f928281c6aaf5f617361d75b,0.002144183497875929
8dfc59c3b02b625a,2026-09-09T14:23:01.000Z,twitter,photo,d7e83878691a34404abcebc174ea441f5f939a6d56074ca7b3a1ebe7396f7f8b,0.029147617518901825
8e3c1c4e53921cd5,2026-09-09T12:56:04+00:00,twitter,photo,e6dcdf848c68940ed31f633b8ca9eb2aa9133acca6f1a896e0426f8fe276e8f5,0.01196250133216381
8ea5dd8b667d489a,2026-09-09T01:18:39+00:00,instagram,photo,f35162f235391d0f375586626f5f7782cf6de42d882afd91e97b6953f98a12d5,0.17441684007644653
8edd23265fc6a740,2026-09-09T01:00:49+00:00,twitter,photo,dd76c9315a8d456783187bd297ce8563d7d797e648210d9a42066a9ba4514927,0.00021221974748186767
8ee12bc3488c99dd,2026-09-09T11:59:20+00:00,twitter,photo,8d2f0515bf9d9e31eefdf815ed3b9d6980c82b9a46c4bef54efdab5f24797f22,0.236989364027977
8f2a344ec04e241a,2026-09-09T02:06:22+00:00,twitter,photo,8413f17bd16073c355ea6208be2621acb78bc6cb273724228e3cacc40aaeae4f,0.0022204851265996695
8f2a43f16dfb0fae,2026-09-09T05:55:39.000Z,twitter,photo,241de01023388799ad8d956e22905f47658958d9f137f4f64b6bc07313230432,0.000603515247348696
8f5c382e1c806ac1,2026-09-09T10:43:13+00:00,twitter,photo,2fb56d369fb665e822dbe3219ae1325f3077d39454242d82d2d0d68f5d8c558e,0.0001921913935802877
8f6e6f6ca9719f7e,2026-09-09T17:30:33+00:00,twitter,photo,b4b01724d5ee7f6257f6d4851ea1ede98ee1dfe9a73430066cdbd1a524141442,0.1437043696641922
9060f37b0af3385e,2026-09-09T04:41:31+00:00,twitter,photo,9335f85f3df227d4be21631e63716a4a4dab08008ca47cd77bd883d8d82e02b8,1.2382507520669606e-05
90786ddcb1d83a21,2026-09-09T10:36:21+00:00,twitter,photo,19c2ee5d15345cb92ee51e217f2aa1554a9445df619d2d5d5baedb39a2a032bf,0.0007557382341474295
907897ed00561016,2026-09-08T19:11:04+00:00,twitter,photo,b64ccd162153278eccd2b8a6ad3e612d88fbf287e583cb60815d006c8be92f93,0.007664413191378117
9087b59cc69b6983,2026-09-08T22:00:18+00:00,twitter,photo,da3516f207a180402efb66c57aef8d1c438ca0eafa6f88cfa69816a608989ced,6.065793786547147e-05
90cb927bf10054bd,2026-09-09T04:32:13+00:00,twitter,photo,bcccb8a24dce166b69ff1c5aee4f8762f7abc9e0094ba99ec672971516e2ada4,0.04822322353720665
90e9bbce930d471f,2026-09-09T03:20:01+00:00,twitter,photo,7fb1bdb95a6bdc39fac20f49dff850b83d2294edfe603545049ea08190da17e2,0.0004652536299545318
91778d6d2c176236,2026-09-08T21:15:24+00:00,twitter,photo,6ed005f094fc2a360f2c0102596908e73961831c0b0e9a6144814af2f040c481,0.5578225255012512
91862d0b1ee11f9e,2026-09-08T20:39:24+00:00,twitter,photo,3e011b0f5b2d78949f7fc453d04ddda960db0332e0ba614aa978d72ac3d4f787,0.023462576791644096
91b502772bbf933b,2026-09-08T22:45:55+00:00,twitter,photo,19c2a229b32fba19cc03465f7d7db4c5b656c671114fe1a71a09e14e073c5334,0.005128719378262758
91d564abf9e18a27,2026-09-08T21:11:51+00:00,pixiv,photo,cf8244f389224439d75995d999613f34767faf58e03f61ab1bab96e0d70718b9,0.09136682003736496
91d73f203ea84973,2026-09-08T21:01:38.000Z,twitter,photo,f3b8fd932b9e4155f559b9d1dee268a8f3f9b861ef7c095cb683d09ecf380f8f,0.00015800262917764485
922553977dfdd620,2026-09-09T07:00:28.000Z,twitter,photo,3ed4022b1d2b681a3ed6256c61c6e6816e01c15dc313e8499071377877016565,0.005353110376745462
929274c19df55271,2026-09-09T03:02:36+00:00,twitter,photo,6c09f2ebcfefcf08322cabc30146ec57bd61f12f58b4608e4622495bfdbe0773,0.0002493166539352387
929348da0db706e9,2026-09-09T08:50:43.000Z,twitter,photo,75b15a6197d874f50625af76a1898e8b23ff2dc5df1d3baeeecd6572de852cb7,0.005902582313865423
92b67a2010454556,2026-09-09T02:49:59.000Z,twitter,photo,7868fe807cb0f6cf927f0403e9e41e45f70c5172782e78544a80a696e3e18c56,0.8130125999450684
92e8aadd2ab49797,2026-09-09T01:45:00+00:00,weibo,photo,23c2cb8fb3a34baa081c91d6865ede2354a33bb14cff0afb4795263750dc0afa,0.01466998178511858
92ea21933027cc7b,2026-09-09T13:29:56+00:00,instagram,photo,ac8fa12041e3e3a6dd11dba0da5dfe214d2f3273566a217c1be957068dd44221,0.00030542141757905483
931b38dc007355cf,2026-09-09T02:32:13+00:00,twitter,photo,3df7dee40150869646963da573982865068c1a8709cfa0c11d5a199b853bbc1b,0.0025258222594857216
935de80c294358c2,2026-09-08T22:10:11+00:00,twitter,photo,379de4a206719ce71ec8de250ec2b23483e1934c8bebc5ea52d4ad0a7e420897,0.018464842811226845
935e4bba65dcd1ab,2026-09-09T18:33:58+00:00,instagram,photo,435e9c4bc516899f8a86e0a4a6f7f084daa3583b017189c0eace004456f6299e,0.003648062702268362
93d9c2e686f5645e,2026-09-09T14:22:44.000Z,twitter,photo,fc069338d2b8a99b4aa62f8f29bff16e1a3c0b79ca670659b9f73f11dbe27af7,0.3343154489994049
93f79a01e47fd3e7,2026-09-09T13:07:59+00:00,twitter,photo,a8fef9400953fc8240e912e345e948b863d68af5a31f0b9aa18c284d58bc144f,0.024790430441498756
941b2c8606261970,2026-09-08T19:35:44+00:00,twitter,photo,7bc99f933fb0899b57b45627996ad743f42616d78e0d7f590643c86f363b5a45,4.5911852453173196e-07
942047c25328f0f6,2026-09-09T10:31:15+00:00,twitter,photo,261252b944094561096a087102c95b6bc7db88c9d32644727750a76496fcd93a,0.0011358085321262479
9425176d27b21f61,2026-09-08T20:39:24+00:00,twitter,photo,11f78668deccdd10b3cd6fe074f8eb735565366c484515e9534ae119a130ebfc,0.03598640859127045
94365105134f8783,2026-09-09T13:01:10.000Z,twitter,gif_frame,a5fa6fef2097b8a9504207d3bb5eea5c972bd96d5984fb97026d0f436163ff7e,0.004153363406658173
94398c2a96c26f53,2026-09-08T21:14:47+00:00,twitter,photo,1467d78b4ef36587efb0af4e870975cb47c8fda47d63b7bb6cd65ce0b5bb1a55,0.0004489982093218714
9455880adcad60cf,2026-09-09T09:14:44.000Z,twitter,photo,989a2685fd137ee1bf609cba8213149b21160cce5a5d9b52c25d4dc36e309fda,0.004844455514103174
9461cd706ed94667,2026-09-09T08:12:31+00:00,note,photo,e0dcc540e83b3677bfb6cf756dda34daaaa415ee754dcfecaed227ddd2bf5236,1.8372760678175837e-05
946f16e99553b243,2026-09-09T21:00:01+00:00,twitter,photo,ba27208a272275dd1b9b62eaaf6c83308c171482cd0ab8a8e7d59a3ad8091bcf,0.9905545115470886
94d07539d763311f,2026-09-09T07:52:55+00:00,note,photo,d4983cd49fed52429acf7436382b11862f277f7f1bff277da982f1f2313aec23,0.2378278225660324
9505e0b159b9e06e,2026-09-09T06:09:13+00:00,twitter,photo,7312571854cc92de1cc86dac1f4da555b96748c1c3f62159070366f7e99ea583,0.2086421102285385
9516b849a5e8bf53,2026-09-09T21:30:00+00:00,twitter,photo,38c11c24f561e23e97bdff272ce273249d54f439954ba9942f3898b6115d23fa,0.03113969787955284
95e2280ecf932db3,2026-09-09T14:22:15.000Z,twitter,photo,79447e0bc259e3bbbd878e4d0653305e60044dceb4b969fe42ac0ff7a4a15362,0.0066844807006418705
95e5baab71ddee7b,2026-09-09T11:19:00+00:00,twitter,photo,b8ee99329d7ecdcb496b6063daa8a1e2d419133e924be18c8122fd31fdee1661,0.0029722319450229406
960dae5c52f63468,2026-09-09T01:03:10+00:00,twitter,photo,e026e62b565e5cdb852aa51b92ddac29a732af1375fcf04514b8c6aa73f661a7,0.0007440261542797089
964b59bd7bf283b1,2026-09-09T14:40:56.000Z,twitter,photo,3008b25fa8b44cd3dc88189db614ca317f12ed3a1e574ee17a075b046dbf89ca,0.5033081769943237
965094ab50e32e58,2026-09-09T10:36:21+00:00,twitter,photo,b666a7527e033c67fde39ffaadd7dea88e851ca1658ef8a58dea630388a67650,0.0005113524384796619
96a17eb090bb5a79,2026-09-09T15:42:22.000Z,twitter,photo,1ca9c6ee2025da21d30801ad9c6312e894dc8b6530dd661237aa22806f83f5c9,0.00026757182786241174
96c78fe7a612be83,2026-09-09T10:46:47+00:00,twitter,photo,3c156482d7dc939b3e9170056aa1e924af12aadfc9781be12aa75e1afa14e06c,0.0002811513259075582
973c69a110c481df,2026-09-09T05:09:06+00:00,twitter,photo,a5d4c752970943e5a77690d6afcb5e0fbaf56f01eedef32122fc7005e346bcb6,0.6746822595596313
97640c344e530d55,2026-09-09T03:30:03+00:00,twitter,photo,aee9d0e265d7db99ca813b0be8c13bab238fbf02a28ea8b5742a2527792fc7f4,0.011345362290740013
976bb284974d7add,2026-09-09T18:51:31+00:00,twitter,photo,5885728692d9d51f322c2ddec5b14b35bba3ca1c9db57f536d4fc44ab0ffe0a0,9.770636825123802e-05
98317cdbdb807669,2026-09-08T20:22:17+00:00,twitter,photo,645f978b1976e8c671b8047d52d05d9964a39593cb932e322bc38ad6cb8c1618,0.9581818580627441
98aeef77b1ed9d42,2026-09-09T09:53:30.000Z,twitter,photo,96bf5a83c9dc06d6fee01b8942be91481ac683b77f8c673fafe73fbffda37f4a,0.059008948504924774
98e23bd5791212c7,2026-09-09T10:48:27.000Z,twitter,photo,f7882cea84e97a47a6002a3461f49217ef9566c3d9a8cbe96371aaa57646296e,0.007201631553471088
98e23f6777c7e641,2026-09-08T19:57:15+00:00,twitter,photo,754b1aac2abb67f7c68befba82adbab85eade42bf8a699a8d79a1f5057257843,0.2980578541755676
9931876d57348d5e,2026-09-08T19:50:46+00:00,twitter,photo,1abada653ee68f24f512c01ec1bac5d7bb9489f207b708ea93f1c068dbaa6d0a,0.07676755636930466
99360723b6b34229,2026-09-08T23:04:24+00:00,twitter,photo,94c43a206fec7fe44f928c2acdfbd46f3a21b5fff6f6d640c9fcc3a71120c789,0.31938084959983826
9a153e1c0c315673,2026-09-08T19:05:44+00:00,twitter,photo,0c2cbc1df19f6a3ebd6882b2383064de83f583e9d8776eafe41b463e77a61186,1.094554227165645e-05
9a2f014555503397,2026-09-09T05:25:14.000Z,twitter,gif_frame,f55834bd056cbaa71dbc078558f01268f75b5330b432a676b6715a9bf2cbeed8,0.3466479182243347
9a34ee1e6b1c936a,2026-09-08T23:15:58.000Z,twitter,photo,3dca267722f03cb4163dcb0942135ea6ee5277e58d17f55719553aff590c2f94,0.0485650971531868
9a4156288909da71,2026-09-09T00:33:00+00:00,twitter,photo,94f6e719279e36a89814f00e7cf5582268dd8688f61c8e45a0acf461faae717b,0.021320581436157227
9a4652db6b4e537d,2026-09-09T17:43:29+00:00,twitter,photo,16c393e8ac7154271f7b9be74db5e526e3b92c9cc435b85960f3a9f6048b11b5,0.14527305960655212
9ab85e0a07e41a8f,2026-09-09T20:05:32+00:00,twitter,photo,e36f206d6da2c63e2e28e67d48b4ef9b4203cc22562954c62294ec90dcce5df1,5.398203938966617e-05
9abfdb67166a3d9a,2026-09-09T06:32:59+00:00,twitter,photo,daf053d740f12767e72ec7c72d659a3d32128209cd5edd5d5c5360f550bbbf3c,0.983486533164978
9b05f5a6ac63255c,2026-09-09T06:58:01.000Z,twitter,photo,ebbb631fc4b42d9f9b4c04ffdfed92a0e2990146e6726cab10096f6c436c8cec,0.6020154356956482
9b17b084ae4c4118,2026-09-09T05:20:08+00:00,twitter,photo,b3cd7c460649df75b247f78383c14f6aff97215bd9ce4058cb60c98b05b76b14,0.005538262892514467
9b343e9a05225259,2026-09-10T00:00:02+00:00,twitter,photo,eb8053a9ddb04cc860e2c4222557a5ec4b1c8c1824d368223625cae7b6554dae,0.04626695066690445
9b8faafe9fb37936,2026-09-09T10:38:44+00:00,twitter,photo,2a5ecf3fabe6cdd64f15635107f8ddcddc3fc9ad9a559c2f3de2e1cce9971ddf,0.07791789621114731
9bd8bbd1c17dd9df,2026-09-09T11:50:03.000Z,twitter,photo,36dd8262ceafe97daadededb013bd080c0fca2d1e5e3137344437904e033babe,8.554579835617915e-05
9c179fb5b7daed91,2026-09-09T11:08:14+00:00,twitter,photo,05986320224918a351b7d3bef391f3c6ed73b4dbb0d840b8995faf670879fe08,0.003062396077439189
9c62231d808d8443,2026-09-09T06:17:01+00:00,twitter,photo,18ea38155164f01e77b6eb28fe2cd994460317524224a865feca43a81ecd8139,0.05705147609114647
9cd304246b6a1fab,2026-09-09T15:15:26.000Z,twitter,photo,31d756058a4af9834736f06d4812eded5be34b3978922e08d8a0827333586404,0.0038274931721389294
9d0557a6016ab592,2026-09-08T20:10:09+00:00,twitter,photo,009fb1d3b5111d9b98536c42559d2d4cbaf0ef140a20e339ba08dc3f1784adb3,0.007368635851889849
9d20b4746c828161,2026-09-08T19:48:54+00:00,twitter,photo,89263f4fe3ab39b6a1e3e07fdc9daeb5a9b45465d6e0fe99fdf637fe565a8ebf,0.004699386656284332
9d97fdef4680e4fe,2026-09-09T18:31:00+00:00,twitter,photo,f292d6f0df81fbacd81046fe440f34394944731cdcc59326e4a34475abb9c744,0.0001885432720882818
9dc176f74f5eefe4,2026-09-10T00:34:22+00:00,instagram,photo,e584904d112ffab1c30e221cd1f7f9bbc346e54a1919a74a9ac9ca3295b3fbd3,0.5941295027732849
9dc5b0a2b01e21d5,2026-09-09T06:03:09+00:00,twitter,photo,54a1f4fa93c63ca2a84f8d0fc2d66f8fb1d7eeabcd1ecdfd1e46eb5a4f470b41,0.9890301823616028
9dffb2545f7618eb,2026-09-09T01:00:49+00:00,twitter,photo,14b7ab581feef78986690f7d40e2f2ee4d68b92608d8b55bc4c56d76133da93e,1.0776938324852381e-05
9e17142da20eeb10,2026-09-09T22:33:03+00:00,twitter,photo,f18542921da462950422f6ca8324a3ddb3a0ac8090464851b9d988cebb32eb0a,0.00021505376207642257
9e269dcf7975a274,2026-09-08T19:39:27+00:00,twitter,photo,0bfb22638c4dbc5b1f539fc4aa8ca39d56bb53577469d7c18d8066c0a1cb308e,9.78053649305366e-05
9e784e0fb7e2ce6d,2026-09-09T17:10:55.940000+00:00,reddit,photo,6679a8f1d01dfbd8ac031e462badde06bdf254b162a4d7c5891251dfb0788336,0.00329933175817132
9e7da0bd5e639e34,2026-09-08T22:12:08+00:00,twitter,photo,8b561c90e8411f56c5717b39bca25b2db33beea859f620abcd3d04bd9f9cbe18,0.000525063369423151
9e9f8e18de2b1e2c,2026-09-08T23:49:55.000Z,twitter,photo,11edc5cb1bf279e2443e753b6f73b460d7f7cbb22c5b9cdcd29ddb1bcbda014c,0.0010638260282576084
9ec00e06968bec0a,2026-09-10T02:00:30+00:00,instagram,photo,16f86d8fb54bf51a75f75277ae4ec873b035601010b5ba1e172e7b6a3095fecd,3.918008951586671e-05
9ec3ade9cc9c5edb,2026-09-08T22:43:50+00:00,twitter,photo,2d0c08e1d67c3820da2c042e965bf0c5f4e7262961eb5e228e40aca4da3de5f4,0.14576052129268646
9f1cf74683feb294,2026-09-09T21:41:48+00:00,twitter,photo,ba054f385b77afd7381e1f67f202119e06df626f1e096a3f40c50a52d708b2b4,2.9714115953538567e-05
9f20c78d2fa7af5c,2026-09-09T13:00:18+00:00,note,photo,e0734febfe2527b6fd392f7c7250faa05485f4dd39ee9238a5cadf85f73c9e96,0.05320166423916817
9f2474f4b6345f1b,2026-09-08T20:12:43+00:00,instagram,photo,ef52e0e5f51890a2c9169f34b4221bb02b7a7727e2f5808aa27411363866957e,0.01655697450041771
9f28bd292653b53c,2026-09-08T20:22:17+00:00,twitter,photo,e48d3ef93286ee64c69af52cda2b2a75da08286e55a43a27da71fad3b769cb2b,0.4568212032318115
9f439cd4457d07da,2026-09-09T03:30:05+00:00,twitter,photo,334bf610f80cdcf325574f8647081c10df9b6662e7b7713fcfd960afd8ee03d4,0.017847586423158646
9f6926a90af27ae4,2026-09-09T11:19:00+00:00,twitter,photo,a3d9d7956a8af22fd54fee25c7f951cbbfb83e85ccff69f98b0ecd6db7d0a00f,0.0020523935090750456
9fa907fc6eaedc65,2026-09-09T12:41:44+00:00,twitter,photo,bf92bf2cfb0ad255953bb03d951d4090ef3b90f2310d4c241df5e2f2a544572f,0.00013517374463845044
9fe1129f504aa613,2026-09-09T02:55:43+00:00,twitter,photo,7c39c2d9bf5144bab6d12f4cfd1982915456fe8763d429244bad533d53acd8bb,0.029827866703271866
9ff3f0c34685453a,2026-09-09T17:00:07+00:00,twitter,photo,a95552064fbe2cdcd12c016a57fc429856afb708606bed9882caa44bb8aee31c,0.15361443161964417
9ffc50a745b0c71f,2026-09-09T23:26:58+00:00,twitter,photo,ec7cb6948be7f167a291e0d40c38c5853ddff643fffd9c39f5253a094a634f06,2.996141483890824e-05
a0125a52855cd377,2026-09-09T00:47:00+00:00,twitter,photo,147811d4020fcb7b633e01b85f6ca71539de1f596b6833337d8a35f0595acf47,0.00018087538774125278
a057a36701ee4045,2026-09-09T16:44:32+00:00,twitter,photo,f810a0c0302d38ddc847e6f3034897c5d7ec06d9a8470ae6009abf7cbcf8ab72,0.0003989747492596507
a09eca822b4a9168,2026-09-09T20:27:47+00:00,twitter,photo,16f884884677c49778b3f61203094a76274abdb3154c519f2f982096b665f9a4,0.9723861217498779
a0a5c9b81eacddd2,2026-09-09T08:31:31+00:00,twitter,photo,20425065bca5872bdf374bed085863fa23a1e7064a55ea88311f7e5e2b26f5cc,0.001287523191422224
a118f2e294497a23,2026-09-09T16:41:08.000Z,twitter,photo,a68725e90bfb5fac48ee2b704adc98c08887131d2a2492fdfaf20c552919dac7,0.08691215515136719
a11fd7e2a5fa20a1,2026-09-09T05:04:18+00:00,twitter,photo,8e2331aa126cb748b5a9dbccf102ad61f93944dee3c151cf3dbb30c8dd47cc38,0.029638929292559624
a194e54f81651896,2026-09-09T05:52:11+00:00,twitter,photo,0c230532373138ac2c4a35ff064734862d699e6cd554bd139139664c162eef09,0.06992070376873016
a1b817c7fe9159b2,2026-09-08T20:39:24+00:00,twitter,photo,adccdc58065210eddba190713f83be3712f3cc0f7326342bbba3b7262cfb1500,8.614896796643734e-05
a1c48ae39bf7f4d0,2026-09-09T14:49:06.000Z,twitter,photo,e5a250d79e6926a2bcc5cc3c02c48d0e66d47d98bd1841a54d163572fbbef2d3,0.2113821655511856
a1c60288fbb43fb6,2026-09-09T18:58:47+00:00,twitter,photo,f2fda9acf0b25e12910524bc47222bf4ef78fe98bbd0a550b712015789fc9a47,0.04112105816602707
a1ed4620ebac6592,2026-09-08T21:15:24+00:00,twitter,photo,d0cb8832757b422da277eb1ae6eb892f2158545bf5037f0eab2c6b6d4023b4b1,0.9993833303451538
a1f5141c803c1a85,2026-09-09T01:52:43+00:00,twitter,photo,d73c075b409064c9e90367615ac1abd3cccd7679a93b37cfeab9cee0ec21fe5e,0.0023514479398727417
a20a0f5e0778d80e,2026-09-09T08:50:43.000Z,twitter,photo,a8e3cc7536e6986993ef4afdfec818d2ead586de42f930983293ecbdf08eccdf,0.012084976769983768
a21b40f68eab7506,2026-09-09T02:19:23+00:00,twitter,photo,641fdc5ded99d6690f54bc1df58ff35ab652b57e489346fd292d1343a82dc1d5,8.088869071798399e-05
a240aca8ba0e6ecd,2026-09-09T12:16:33+00:00,twitter,photo,951696f23a032800ef5608d6b056928963b8c0d25f411b1734d2e60ebb741e19,0.00210196222178638
a27446b71383f2bf,2026-09-09T06:38:52+00:00,note,photo,aa64c7360c37d04ef83244de868d3d6633177c983ec97d1c5a725ac85838cfc6,0.016358571127057076
a28e025ad097e772,2026-09-09T19:22:17+00:00,twitter,photo,81c65cfcfb2cf2524e9e1cfba1a71d51914c7347c83d3c002e7b16ac6855f49e,0.0002252268313895911
a2b842a762f351d0,2026-09-09T01:36:31.000Z,twitter,photo,0570aaae9ce0309af1e7692cbf26bc18c73425435d84f9f477415bf0517353d4,0.0011472185142338276
a3689c5d71ffe645,2026-09-09T08:29:04+00:00,twitter,photo,54a8dd91b4aed5edd73beaf4afea146861eca56f2caa8b16dcd9f03211cdbbef,0.00010727895278250799
a3c32bd6b0130ac9,2026-09-08T19:25:45+00:00,twitter,photo,0f453bdd2b7ec243217ba3ce38800be074e53d4fa4328ecd52ea903a5f9c4792,0.07130882143974304
a3e082c7176750ca,2026-09-09T08:52:52.000Z,twitter,photo,666d782b2dacae7ebdf7b1e9b30a837bf5400030e75f7ff0748daf95c35f89e5,1.764837907103356e-05
a44941f51aaf608b,2026-09-09T00:47:00+00:00,twitter,photo,5b7ae03d61961c1ac671531decb5860e1ec7026d1ef44d0e355b7b65bbbb09f2,0.00014970031043048948
a4f05d8e06f24a13,2026-09-08T20:38:12.000Z,twitter,photo,bf654bb14de4b3736330a958bfbf38b69d3aebffcf803e90dabec44fe5be6dbe,0.001840017968788743
a4fa0b8f1fa26046,2026-09-08T19:47:27+00:00,twitter,photo,c7e3a84f2228df36109c0e639796e531b5947489185cd5fde9e160984539c090,0.020226601511240005
a534da76301862c0,2026-09-09T23:26:58+00:00,twitter,photo,24ac3de9deaad565fe262b64ade2cd91b49f5192614fbd02705cf856043c989c,0.0008753722067922354
a5901d3d59769490,2026-09-08T20:41:53.000Z,twitter,gif_frame,29c237109ec8262304e395f9d855a0b0499fa213ab9344bdba7d0513187e7530,0.9963060617446899
a5c999ede3279507,2026-09-09T13:29:56+00:00,instagram,photo,c2a3a612917a71a52603affa750e45ae8988cce5127c2413f7d8c9410278ecde,0.06572704762220383
a5e67e2971450cbc,2026-09-09T19:54:41+00:00,instagram,photo,1ac28cae1f20b13363b8ec7b528163a2ac47dccb5f155b81bfd3acfcf8dd5df7,0.8883814215660095
a618f5e43b32e3dd,2026-09-09T05:25:14.000Z,twitter,gif_frame,41865e3c21f866deeb2bc6df864dc6d02d1ca0d7fb20f47ac3f4913c2f38a0ca,0.1694519817829132
a61d3f89565bc7fb,2026-09-09T20:08:13+00:00,twitter,photo,eca41346804905bd1ffd00865d765cbcba08e4a9a93d611fcf02d0007dbfc7d1,0.003254337701946497
a62e63c4219b86bb,2026-09-09T15:42:22.000Z,twitter,photo,cc0d5a854c2119de10496d836f542c301dee415961bc3bfb9f2494eec8313dd3,0.0002819410292431712
a63b204db0101c56,2026-09-09T12:30:01.000Z,twitter,photo,34040b7ebb34f6b791e2762e991874d5677dc9089c06e9132707a35c3274229f,0.0002590297954156995
a666872308355ab0,2026-09-09T22:33:03+00:00,twitter,photo,49af04fb3c4b8cc68b0dabbb0bc3fdfa8c21bd7312e1a2d944df5f74e513a198,3.985258445027284e-05
a67f7ca1b4b997ac,2026-09-09T13:30:07.000Z,twitter,photo,0b7c99e13359b620c6738fcac0730d41a53b523a20d2fb818970272434bb0f8b,0.009639526717364788
a6abf3af44a185e2,2026-09-09T08:12:31+00:00,note,photo,1b4bacce8f7f7a55fdec50972d3181747538eab7c219095b7322d58cd6f02407,0.051098551601171494
a6ba8f3a968ceb1c,2026-09-09T13:00:18+00:00,note,photo,3abf5d49ed632f933f64044a891c8e5a814abd42e101ba233c773c56e75d054f,0.2419297993183136
a7bf73dc5610cbe8,2026-09-09T16:00:02.000Z,twitter,photo,a2ec7043cce9a786f80a4dd258f6688c7d00a6945054d7b3071638b60dc433ee,0.0002303966466570273
a7cc93ae1943e8ad,2026-09-09T08:31:31+00:00,twitter,photo,20a9004dcdb78aa83ef534b5ac445819f5a9ee7b106593da0a7e286888df7eed,0.399750679731369
a7eec560120a8366,2026-09-08T21:15:21+00:00,twitter,photo,ed3729ca564f87b53c8fe104d4cd6e8c388ac97da0945d7efcc74b56d8e8e640,0.061732664704322815
a7eec7832f1c4043,2026-09-09T19:50:43+00:00,twitter,photo,decfada78fe014af75643df723ce9a2aefb8e752b04ae61d197144d3e59706b7,0.047988954931497574
a822d6b92fd0c830,2026-09-08T21:10:30.000Z,twitter,photo,4de550c94d4c5266b9ca00b00b77dcf9da0a38430d0b1c4d5a546bc4c06430c2,0.001689483760856092
a83c8cd0e56d67ca,2026-09-09T20:01:19+00:00,twitter,photo,5b10495b72f82676dd3f0dcab77ac084374ebb6731d60fb6d7dd57963e0e306d,0.0011036820942535996
a8448dc13c312873,2026-09-09T01:36:31.000Z,twitter,photo,b7411ba5bc505c78a02348ece2c59312830f0843abf3f84dff797d6d3da45a2c,0.001158969127573073
a85371d91d6ad1e4,2026-09-09T13:40:03+00:00,pixiv,photo,dde928545e1408142e92f396f3fb20ed7dfc739ecffc55652821c7abd4d774ba,0.015969691798090935
a856e6b647a7301b,2026-09-09T06:57:51.000Z,twitter,photo,bc509afcbbaf05d078ff3a2560187acd93d9e320720a66440eb7aab5a80980ee,0.008199822157621384
a880f4219b304f01,2026-09-09T02:12:13+00:00,twitter,photo,6c69ef092defadc9d6ee5202431a09909ec98466f59f02d406990f6f74684d2e,0.008191888220608234
a88c6c51e04e36f5,2026-09-09T18:51:31+00:00,twitter,photo,13cac371c7a3cf5d5692afae1ef1c3e7454f60fcbaed35a7fa525f3746ffaac7,0.0007216539233922958
a89ba12e3681adee,2026-09-08T21:01:32+00:00,twitter,photo,6bc727d1bc0047bf797576d3ac7df2b4005d7dcd70380b0fbd17bf1beacd64d8,0.022382553666830063
a90a4bcdc82df7f9,2026-09-09T00:24:03+00:00,twitter,photo,9599b52e73474fb3c6634c684de79317b6d86f2bab8f4d91e8b0200d0252fb52,0.2721259295940399
a9747c13a6c19260,2026-09-09T12:19:09.000Z,twitter,photo,b69d9ca9d977d870f911ff35692fb896dfb06a3180d5d7cad32e7acd82f023e6,0.029538830742239952
a97c35af799890a1,2026-09-09T12:31:48+00:00,twitter,photo,b674b1f07ba6d8dcf2a47c3a97cc3fafcbe0de1fd1186633263cca23bdd51fe6,0.06938807666301727
a97fd06cd028c4da,2026-09-09T08:52:52.000Z,twitter,photo,057b10e154d8f9852018223781f03547eb2bf24c83ebf3c6a6f83e3ff44b225f,0.0009608233231119812
a99b4dd962ea9380,2026-09-09T04:26:35+00:00,twitter,photo,31e848753f135bbbfec679558ecedd83487e892d65ff9f6584f0d7416210447c,0.001385939889587462
a9bf12a62c8df49e,2026-09-09T02:34:47+00:00,twitter,photo,9bb4dd168ea67903ab29d918f8ca6fd4b5e082913657ff54b82b62ad33171607,0.0001189747781609185
a9c28ff7c426e03b,2026-09-09T16:32:30+00:00,twitter,photo,3986e2a812987558c79326915f9ba14e651a3a3370a096a99fe3ca88255f83a4,0.17814432084560394
a9c2c4ec21950e3a,2026-09-09T02:57:41+00:00,twitter,photo,d5ac0e5059e71b682d46ac532161a990b3d05bd155a0dffd2837b8fac327a0a2,0.00791973527520895
a9c4fd4fe2847b6d,2026-09-09T04:12:17.000Z,twitter,photo,147d9c6af19593b3c475adc3486e0d6d7935a3f87ad792b1fa4b1c7ba79da69e,0.06501401960849762
aa0c93e03ea7dfaf,2026-09-09T11:26:31+00:00,twitter,photo,c1e213f2dccd48138f5bc38b9ea7af62b7e23d34e335fe02b5b6a8e594256db4,0.2365003228187561
aa32431c9c21c0fe,2026-09-08T20:11:55+00:00,twitter,photo,9362edb827aaadb23d0f664b94a56bab40d25c6075fb47aa4f65afb71139cb32,0.022228790447115898
aa3aa36c6ddc7235,2026-09-08T19:34:41+00:00,twitter,photo,4dfd1c33990de2daa749fab988c649a612df8fb46b34cbe9139fa13410d5751b,2.688692075025756e-05
aa6ada13273d6edb,2026-09-09T05:48:38+00:00,twitter,photo,22e9bc10af82360153011b5d5b864f8654a15306e37fced32ac891752ab4d20c,1.5818263818800915e-06
aab7a84e9db1cfa3,2026-09-09T13:40:03+00:00,pixiv,photo,25658e2ca51dc34893862c2989616e9ec4b1345ee3372b242603e3386ab88267,0.0072014471516013145
aad1f2d245794ade,2026-09-09T14:18:17.000Z,twitter,photo,b4cb9fea5621d6c4116cba8f54d3b3055a32a7022e9735e7905cc4ccfc84d1cf,0.031475845724344254
aad27bc46464b1f9,2026-09-08T23:00:58+00:00,twitter,photo,530dceee8ddff1a10fd44b960428574bc6ae3bc72fe92fb353f9da2ff310e737,4.324181645642966e-05
aadbdfa7b42e926f,2026-09-09T13:13:27.000Z,twitter,photo,fbf3d6961c4d059cf273758cd3d06a34529a22deba3718354a883504555489ec,0.57630854845047
ab0d3b28886c9d9c,2026-09-08T19:25:35+00:00,twitter,photo,f6b2d7379512a564d9bcfb3af0ab8ce486b43c85c8bfb86e84eadef09e0d164d,0.12224040925502777
ab1548ba664de484,2026-09-09T22:07:09+00:00,twitter,photo,ca3d6b7caae161e4d51f51dc15e0c381faf6d5ae445d2b5976a41012f5a9bf57,0.0035132893826812506
ab1b360bd156c3aa,2026-09-09T13:17:37+00:00,twitter,photo,546e9c022503c8d791011c1cc7a5a7229134c8e990d99f3e278af041d27072b8,0.0018248518463224173
ab5837fb59c9cc91,2026-09-09T03:52:19+00:00,pixiv,photo,b16d1a5debaaf5f75fb95bf208a219991281f6762c5ff82959bfc41e14f14c10,0.9976630210876465
ab7cc9b524326357,2026-09-08T19:35:44+00:00,twitter,photo,888c6fbadb7151c852c0350c040eb7374129d37d3b7604216b1c39b021193980,1.3950854054201045e-06
ac04123643bab939,2026-09-09T18:51:31+00:00,twitter,photo,2b87a46f851ad00e72815f5565fea9dea2a43e689f018fb25383af743ad90474,0.006326643284410238
ac2bf8858566c782,2026-09-09T06:58:01.000Z,twitter,photo,3d68ae282770ee1f4a86383b43e66454a433bbb27a85f927a2c48075a63dbc95,0.21380744874477386
ac2fdcc4d2e50d41,2026-09-08T22:35:01+00:00,twitter,photo,c4ca6d57e82ea2742fb10d10e604c621ce941f65094aacde1672173ddf7aa8f3,0.005150667391717434
ac689f96c91350f7,2026-09-09T00:50:51+00:00,twitter,photo,c144d9a645a4b0d4aaca5b4a6f9379ac300779db57e2df7cea3d00b2654b41e3,0.6700443625450134
ac8b111c1bac9e02,2026-09-08T22:05:32.000Z,twitter,photo,dd4b266c3121c058138d39933686804fa46b372ad9d994cde858687adee52398,0.005512082949280739
acd25e1514c1af3a,2026-09-09T07:00:28.000Z,twitter,photo,05395933e1088eeaced308278969d887b327d4350224d32d6b9cfb67e8a11363,0.0009174396982416511
ad2c38e5a7b4c9f8,2026-09-09T00:40:38+00:00,twitter,photo,8dc26bf9020d8060c6db01cfa9a4e9be8fe0d742b9f4bb23d9e3886288a9edd8,0.17003542184829712
adaf94652c73ff7c,2026-09-09T09:01:03+00:00,twitter,photo,987068e47acd5f96389c031dad64304a37d74bbf8e8ec8414233111e43e4689d,0.837303102016449
adca79423222341d,2026-09-09T08:42:02+00:00,twitter,photo,d96de45dc8428ce096b52bca2e0bb6498cef92e3ec861122ba4a8616b2ccf562,0.2090921849012375
adf3c2b558f5c625,2026-09-09T17:40:21+00:00,twitter,photo,2db918ab1961a564b2a7b265de36fefc8935742fdc14a2111d67f307d5dd2c7d,0.00014995146193541586
ae217187b2a1bbb2,2026-09-08T19:08:56+00:00,twitter,photo,81678abc080b0804a47c9d0295fa1fbc85f2eb174ffdc9e5d83215f37a4840b2,0.3948213458061218
ae3cb3f359a6804b,2026-09-09T11:44:05+00:00,twitter,photo,ee324637db6d33c1922f8029a0d957fe58ef534c88ad28eed81e91381fdc6bc3,0.016104573383927345
ae90d9231dafd398,2026-09-08T22:22:35+00:00,twitter,photo,41a1e70fa31254fc7f38ea7c93c9cd68d751636b1a33e3632f5ab382c3eb0412,0.004348022397607565
af1b00de91a194ba,2026-09-09T07:01:19.000Z,twitter,photo,97a169c00d60d5552d90c7119f1904268b5befee777036179d9cc220fcda04d9,0.0003300535900052637
af43e8f3042218ad,2026-09-09T13:39:38+00:00,twitter,photo,99614b127763277ecd5d39993a260b17025c1c1b0954cca8ffff196df590f5ee,0.031344588845968246
af5a08947ec74c70,2026-09-09T10:17:39+00:00,twitter,photo,ca3df779b5edcc18fb943aaa1283f8b6d09cfc8c0b0580576808a79af36207fd,0.0007829510723240674
af943cc6876388e1,2026-09-09T20:08:13+00:00,twitter,photo,e82c5ec06fec584c6eb2ce7cf6b68221618674674173c35f64e284408eabbe1c,0.02036122791469097
afa2b9973050b0d0,2026-09-08T21:01:32+00:00,twitter,photo,cdd220bae8ca8f67b8957ee1d84796ef1cd2263a4d4d2ddb9cca94dbd9d2bfef,0.3049047291278839
afb54c8e96b4ffa8,2026-09-09T05:59:11+00:00,twitter,photo,9b418dcf2b053217071b880c7e273a1a9b57cdedf5f9c8f064f05efd954d2362,0.003467233618721366
afdb831d41391789,2026-09-09T01:26:26+00:00,twitter,photo,17a9f80425d9593976ceb0566d9aa6b0b2fcd69a9d797a2366d9aeb59ba5bb57,6.71095767756924e-06
aff2f1e345314058,2026-09-09T13:26:25+00:00,twitter,photo,bbfaa0be18a3d79e8b065569c26d42776f1f2bb2c24837109346b83a9d36e1d9,0.8666864633560181
b02041f8d437c647,2026-09-09T13:12:56+00:00,twitter,photo,bb5a0666b2f0de42d7195ac64572852883d7cb8a3ac3516b5965d23f9dea6423,0.43788614869117737
b04d8718a018e11e,2026-09-09T07:56:48.000Z,twitter,photo,8f38001024decc6e1b9dce0db25f44fc55ec782d27c4250720b85560f4eed066,0.0016280101845040917
b0566010dfc3ec53,2026-09-08T22:51:38.000Z,twitter,photo,90551f20dbb70fa57e240c23a348213d5304a4a2998cd2771c97489bfef55fe2,0.9620780944824219
b0670642fdc70b9c,2026-09-09T16:33:00.000Z,twitter,photo,09bd7c6083634d3e4e6945f820b26c53bc1933d3f189eaeca415293123591b61,0.002216413849964738
b0d05ef269f1bf4b,2026-09-09T14:39:22+00:00,twitter,photo,cdc6c7d7f11a2de0fbf95cd9ad25f7fcd33df355cd0657ddfefee3233a19f9d4,7.965385884745046e-05
b1248dbbb9b12a21,2026-09-08T20:41:19+00:00,twitter,photo,2171bda3859b05f91ed47911a0717904cf78c2fac58b0996f706a5e206668144,0.0025377387646585703
b140a113a16d5524,2026-09-09T03:52:19+00:00,pixiv,photo,cdcad7dd2d80326235fc745e588370b1befffbd7ef8fdaed5363feba92d0fba3,0.9972922205924988
b17a3984210c188e,2026-09-09T02:23:45.000Z,twitter,photo,b8640d8a783df00f0af2905b7cbaec3b7097c74f3b1b5952a32168425001707d,0.00022388933575712144
b20ab23ec2333e09,2026-09-09T02:00:00+00:00,twitter,photo,9de4baeeef2a1c5033e22dd6e893a901df8b52bb1457d2789776bf90cdf35b96,0.001432798570021987
b21bf2647b95161a,2026-09-09T02:54:29+00:00,twitter,photo,239888b7ac3f7eb8c7b2c8708f0e17dcce71e2f876a9d4008fd2008f5a441397,0.0058505600318312645
b2f3c382f73516d1,2026-09-09T13:40:00.000Z,twitter,photo,cca395875b3f5a29ea1c522cc05e4733f7d4cb287a4a4a4884785042c8314fd7,0.17673660814762115
b30ed0018ff42bfa,2026-09-09T11:50:03.000Z,twitter,photo,5fa24292bc98d181c6a01d81b429cef12de9cc89ecff746a8e48ac1a7ff8e481,0.00033609746606089175
b354952420b67b87,2026-09-09T02:00:00+00:00,twitter,photo,833a605d21c158915fdf01bcf36e17a1a6171b3db12ed460e92f6c1f8e1fb320,0.0029148932080715895
b389e6800bd02af3,2026-09-08T19:25:30.000Z,twitter,photo,f96bc18e5582b0cba3662cc5a256c01c955f818151b9fcae02dac570680d637e,0.0010050912387669086
b3b63afa22bd83f2,2026-09-09T12:00:01.000Z,twitter,photo,8869352124abdca78f5abb0bea808ec17f74c60713c5565b7ff32e163116b7bc,0.002183325123041868
b3df7fd8e1151558,2026-09-09T14:34:44.000Z,twitter,photo,df19f03e487fa942bc7320ba9b93624420d5ff2e660fd611db4912d1baaa5fdc,2.6446884930919623e-06
b42fe345de72bdda,2026-09-09T11:08:14+00:00,twitter,photo,0a10e143b6d62e4ce7d138fc4305157261d27905412d20997967e5e4be1ceaf8,0.001585992518812418
b434e4bd6be9f654,2026-09-08T22:34:18+00:00,twitter,photo,a337b1860ce35e28f0949cb5ed755899c1403dcdc50ba1f3d3a3a59b322088f1,0.0019736492540687323
b4450acdf299657f,2026-09-08T21:16:16+00:00,twitter,photo,ca2b254a1881e808d93d3c199f9dffe52796113b90c63a00aaec45194b689d1f,0.7630943655967712
b4871d2a54051811,2026-09-08T22:22:35+00:00,twitter,photo,f9c42717b4cb379d192d7c359a4a340626ec5b06715f61ba0d9355f773a52cbb,0.0028621640522032976
b4ae5796fc5b278d,2026-09-09T13:40:03+00:00,pixiv,photo,a23146f7f7d4c925b1b6594e0649e0a06bd37c35d22df31f97283a26e0e7ce5e,0.8478977084159851
b4d310f2e29c17e3,2026-09-09T02:56:54+00:00,twitter,photo,ce6e58aaebf63005beb9d2e11d7b7ee89db041e99bfc22e8043aade0cb2915e8,0.028204692527651787
b51d15d931fa2cae,2026-09-09T13:09:32+00:00,pixiv,photo,b35fe4f0db950ccd8c32aae9e1f40ed56675efac086863529d2b0abae8c28724,0.8390960097312927
b554f844c72d4a5e,2026-09-09T23:53:23+00:00,twitter,photo,7c89396ebea8e33624508bb654e0f3ca430d2d6191db2ee101a94c84b486dd41,0.6437885165214539
b5cd8d2297cd95b5,2026-09-08T23:53:53+00:00,twitter,photo,7f451424fab95ac18e0ab18f33963876bd6a1f94ce72c32592e3226fae0a9555,0.03287835419178009
b5ee7e54a633b803,2026-09-09T13:46:21+00:00,pixiv,photo,57fa856bc81b489dff99c036b16e0b9b4ffdaaac99de70b9f3b13e3fe0f16965,0.6807323098182678
b60abb61b2ab1c5b,2026-09-08T19:54:48+00:00,twitter,photo,7f14dcaeda692811669c8f92fb2e7f2fbe47015619783160ee8e95b1316d91db,0.014118914492428303
b633e7d74e83e1c5,2026-09-09T15:42:26.000Z,twitter,photo,d248ca4c5fb80ca86f68fc1e55329a9fa46d0fd9c5800a0d0c8b10d0b367ff41,0.033257048577070236
b6b09d25765067a1,2026-09-08T21:04:00+00:00,twitter,photo,d8cde56f9b95da12b83f774d9d0630e45ae9089fb8eb94c2e59ec2beec5d7a57,0.9973196387290955
b6cc4da1fbd6a8d2,2026-09-08T20:35:24+00:00,twitter,photo,cf0c01a912f6db02d3ecf423a373f5c2cc865c641a6a5b57ff81abf43e3fb233,0.34771373867988586
b744e9dc5a08700d,2026-09-09T06:38:52+00:00,note,photo,b8aa85f47d683ab8fd923cb5d7abb62c80287f1a4196bd7003f47eafd14a5163,0.0004801951872650534
b79831b76f8ce806,2026-09-09T03:52:19+00:00,pixiv,photo,b6c31820b4647a4da6e731edab8dea0502ca6826e7311593029416d74f383ede,0.9996678829193115
b801e95b6d8ba51a,2026-09-09T16:00:02.000Z,twitter,photo,a6b86fcb1517c98900d22114fdb71023561c0afe5ead14d4d4e87cf71406e665,0.001015787129290402
b83efedf9621db7f,2026-09-09T18:33:58+00:00,instagram,photo,c896ddb8f3addd2df4a679eb907f5a9fe170d2988e0d830c44b6aafdca1055c6,0.02384537272155285
b842af683c7086b6,2026-09-09T13:40:03+00:00,pixiv,photo,f02480be239b7e5a16b758a5cb5c680d62ba85b596753ff69b88b1b94051e581,0.8796973824501038
b84b5269ddd4075b,2026-09-09T10:36:21+00:00,twitter,photo,5dc3a882a155f2a1d533151b26fed59ded29919c0c54d065bb113a65b7e39c23,0.00021742498211096972
b88b0fe2106b2ab4,2026-09-09T01:05:41+00:00,twitter,photo,423c6c8c0f18317ed56495fc4006f22e8dab11418c4a8855d6c00f0ac469adde,0.0005551464855670929
b8b46c5dfa244c10,2026-09-09T06:38:52+00:00,note,photo,de95300632faab3dce551e364c475af72b8cbaf397476fb54dda1baa83dfafe5,0.000838508945889771
b8ca8d97649ac910,2026-09-09T13:40:03+00:00,pixiv,photo,83fa2a47c21cb661bb97667e6d411b7e909a777f27b6a84b0d940a0de54088c3,0.19242995977401733
b8dc6bd4330a1d26,2026-09-09T07:56:48.000Z,twitter,gif_frame,03df37d222d776f3b71c112e09f1dc89853388a42aeb70152aed266eb165bff7,0.002100967336446047
b90f063c9134d01b,2026-09-09T21:33:12+00:00,twitter,photo,7c8b1475770da469322c8aadf219652adafd6015d4a2f2a9963c3ad3fe5bd1c7,0.11860628426074982
b91d0ecbc9dd0ea8,2026-09-09T19:50:43+00:00,twitter,photo,35b3414ea7c62731976d29b24618739c565e99465c546f23d3899c05f3b6f685,0.0018961799796670675
b9d9dc2b1bf201b3,2026-09-09T01:20:56+00:00,twitter,photo,4c0c653cf52e4c3a047f4741d85aa08f225798cef5fcb7a2809aef4986d47004,0.08255549520254135
baab6d2cc448c774,2026-09-09T00:00:57+00:00,twitter,photo,c578ec6871df30d8c402bad82ab379134a700113a28d37ceae8e23692fd11033,0.00756465457379818
baab6f6cc4e4203a,2026-09-09T04:15:07.000Z,twitter,photo,661bbce6b1bbcc25bb1dc70f169e40639db8cb08c76f1ae63169b8f8bb10deae,0.020812131464481354
bab4bcd44fef5324,2026-09-08T19:15:28+00:00,twitter,photo,09c1f3a48dd1e030081996c854590d867939671c4e766c334209f2e2ea84191e,0.16938666999340057
babfd365acb78110,2026-09-09T02:34:10.000Z,twitter,photo,8226edb5c94be22b4e335c0aec70913766225a15de0b67e5d9c6e6486d7ee255,2.2214277123566717e-05
bac9ef6389546753,2026-09-09T06:38:18+00:00,twitter,photo,7e4139daaf1d08fa17e9eced601694d6c504c3f8dcbb20020ccc1c6cd250b902,0.2960689067840576
bb5bea3595d53eac,2026-09-09T06:32:39.000Z,twitter,gif_frame,8affeea6bc976a8d8efde19c4fb1457c673dcf6afdb8a25f36cfdbffa1de856f,0.11320459097623825
bbe7f0080cda823f,2026-09-10T00:08:58+00:00,twitter,photo,fad1ae8506b077e4b4e2a5e339eeb86a3679b62c1517ee5fe3452cd9fd5edf69,8.064481335168239e-06
bc05582ffcdf9ff8,2026-09-09T11:45:33+00:00,instagram,photo,b89f13e71a4013aa492008dd8230e40753ec492d1cb9089f69193fb3ec757eb9,9.320893150288612e-05
bc8f956a0862e05e,2026-09-09T01:25:50.000Z,twitter,photo,75a55369f6e294e6d77384768eecc7ba0524433b31abd9c330b0299faf797c82,0.0008484400459565222
bc94bfa178b22008,2026-09-09T04:51:47.000Z,twitter,gif_frame,47c44652cea4dafa2ab2142ed474ad1fab5b5214248aa1b226bd0d91123f2d5a,0.02444200962781906
bcc2e5591ffde753,2026-09-09T01:25:57+00:00,twitter,photo,7fb713252059cfb76af67370b7871af834fb498b3bb1aabc6d10eba20a2245a9,0.8327962160110474
bcf75761c65d43a8,2026-09-09T20:01:04+00:00,twitter,photo,ff7b4048fbb4a96f6e0e06a611a6de4ec9e7e8b0320ec6e522a95f0829d57f7f,0.22742629051208496
bd2fcac710917cd2,2026-09-09T05:48:38+00:00,twitter,photo,51cd53ede28331046ad5b835d258e557fbd5c52fee0e7ee83c7b93392ca4ba5c,0.00021754005865659565
bd550715eb7541ef,2026-09-09T13:08:33+00:00,twitter,photo,cca09b7ce645f828241c58062957d3b545aac0dac1a9dc3dfad010411cc9d292,0.0035883458331227303
bd60edddb4290452,2026-09-08T20:46:52+00:00,twitter,photo,49ec9135acdd09a7afe05f31dd536cec4fbb3f34b82999e01125b59613a17d19,0.3329983353614807
bd89243702234620,2026-09-09T12:47:47.000Z,twitter,photo,cd6b131e54214d770775783f3b327bb2731c88566c9da1283e2fa211448a5ecc,0.052096109837293625
bdaa9aaf3dde1ddc,2026-09-08T22:02:05.000Z,twitter,photo,a1716c3764a4f6060154a8f5b93654229c4532b840cf1cee1a2927b1b475f34c,0.3248732089996338
be091d60df8eb16a,2026-09-08T22:31:49.000Z,twitter,photo,413733018a3aacbbdc310392163f2a21fb2f371bce7767737031189f3d4a610e,0.0008517408277839422
be5577c919fc2cb7,2026-09-08T19:35:44+00:00,twitter,photo,0800efbf818951694bce2c5bdbc99c883fc995280fa0ca47eb1b7445751b4a8f,6.662643841082172e-07
be62c26413b69ce9,2026-09-09T14:42:00.000Z,twitter,gif_frame,bd4c384c4518696f1233daa5d72eecf0e6527cfee7894c4fd967c8f1ffdf28b4,0.0002269922842970118
be6c55e140ab1508,2026-09-08T21:18:29+00:00,twitter,photo,f69bf6e5ebcd38ab4f163d36cedd86cbb2807fa188c68374f903f03be1955f3f,0.9130074381828308
be9540b988346d30,2026-09-09T23:54:20+00:00,twitter,photo,18807280de2941c4755fe80382c93676b14801596273386f02c184d871c7bef4,0.003077519591897726
bea6d7caf8f5a40e,2026-09-09T06:14:01.000Z,twitter,photo,d3bebda424cb26c33b946a2ff5bd7d80682f6e888cc4bc1716f30410b45d28b5,0.0018744389526546001
beb4ddb824f099f0,2026-09-08T23:24:46+00:00,twitter,photo,f866a0a052ed876b0fa13a09977b2cc44da3cafa2e44a3e0a1d61587bc6cb6c6,0.10249608755111694
beb84e374ff3384e,2026-09-08T21:26:38+00:00,twitter,photo,8129008f92bf41dd646168505af82fdc8095d22b6d8ee988ec748fd1ec331319,0.013301776722073555
bec40ceee6e69d75,2026-09-09T20:36:28+00:00,twitter,photo,8967ec8bfc28dbdd3f7ae4f799044dd9975dae3c442d56342987ff7bf55a6e0d,0.05283154547214508
bee3b4b62c90a955,2026-09-08T21:04:00+00:00,twitter,photo,4628c890a3fb9fe8b615a996a8baf382fa55ce5260c4cae0ec0e21170bfe85e6,0.9923434853553772
bee45d608a99bc74,2026-09-09T02:03:00+00:00,twitter,photo,31f4fd58791fdf8769bfc315bba8675bc656867b0d06e6c8f55a107099ebea83,8.262493793154135e-05
bee88ea14b995a99,2026-09-08T20:44:25+00:00,twitter,photo,e1dccdd338c07502bd5700c503be32c33483bbcceb06f1d17b4d43382eb14df8,0.00045687780948355794
bf87973184025c05,2026-09-09T20:01:04+00:00,twitter,photo,cce15d5db16451e454812221b2121d3e762f812d3194c35e0eeea538ff6ca0cf,0.7256580591201782
bfe2642c8c49d52d,2026-09-09T12:07:32+00:00,twitter,photo,a94105ad85f83700881c039ffa52467ed5271017c4ed72aea8f0c6167f29ac3c,0.11279750615358353
bfee912be767f934,2026-09-08T23:23:36+00:00,twitter,photo,bf5d811729dae6be69379a16b83ad92c169c99b3bc4a2f71a2abe2a64600a5bb,0.02988607808947563
c07fb7f4192d2281,2026-09-09T12:24:32+00:00,pixiv,photo,e368d6cd5dfeb9a9b107b4fe78ff0bb52f6c4b7d8bb99f250f7788393f9bd4aa,0.004944005515426397
c092ac6eb4e14c04,2026-09-08T23:06:49+00:00,twitter,photo,be9d5b15560b6f0a4e2fe4f64a0f89d04a793d296ccaed00c367a18b84323981,0.013559668324887753
c117c690b2a4d79f,2026-09-09T19:25:20+00:00,twitter,photo,3d926b9d627d204d983acb9d3d1762fdffc241e6c91e249831cd23f6034f9e32,0.10623852163553238
c11b80a6b4e72af7,2026-09-09T05:32:14.000Z,twitter,photo,37d575b8cf7e85fe126d465908e2ddbf6a0bb4ee864da2103320abc7a11339e6,0.040882449597120285
c139b0e57bec5aad,2026-09-09T16:04:09.000Z,twitter,gif_frame,619a747ffe46c659bbf67f8e6f47a8c842c512bb36e23d1907af5afa4ebc7549,0.008545299991965294
c14cacb26a0e5111,2026-09-09T13:40:03+00:00,pixiv,photo,4aa257c51bf59ffe910fd096dc94ebd1822aa18ebda2d25e942ff811a7e34b01,0.01914149895310402
c183aebeaf5bdf00,2026-09-09T13:01:10.000Z,twitter,gif_frame,cbabfa8f1e415e887826645c90abfdddba65be345cab9c2964976151723b41a0,0.03972259536385536
c1a50c4d56c657d6,2026-09-09T23:49:58+00:00,twitter,photo,6ff45f5b05f8b4609c223bcacb74605a342d0cc4cdd63379cf339aab0ddcb4a9,0.9549212455749512
c1e8c1a2471809b9,2026-09-09T13:40:03+00:00,pixiv,photo,5b7a6793a74d5844456d5a590badf48243d9e3130488e31794a80caf56472011,0.0007765845512039959
c209e3658cdc39f4,2026-09-08T21:11:51+00:00,pixiv,photo,5da9f56f1984a0d63236596179cc717ccedb8a1802d9808f4d2f5f84207d53d5,0.8007192611694336
c22247938b1d0682,2026-09-09T02:04:47.000Z,twitter,photo,1b3c4ab722401dd6f1f8ee4655cb62b29581221f0b3b197d1f81b0bfc537e573,0.9538772106170654
c2487b4804b599a6,2026-09-09T16:47:15+00:00,twitter,photo,1b57e3de366bca477855f2cf141bddf02115d1cb86866fd30fbecfe5bac38425,0.12370160967111588
c27c800a1c306eb1,2026-09-09T14:59:35.000Z,twitter,gif_frame,92a99194d7c37e8f87481bca165585cb0efe3c7cea3352704a80eacc5406ba6a,0.0715010017156601
c2a17606389be36e,2026-09-09T01:23:15+00:00,twitter,photo,913a528202c0af2ded76ab9a057f62c2165e37a104f322506bd535dcf98d115f,5.626270285574719e-05
c2c25dfcce1cc079,2026-09-09T15:56:00.000Z,twitter,photo,ae29d4e5a1a8a450866ace3b1e3879396f7916ee97b3f838e184f12f7717a281,0.0005374448955990374
c2e921781a06f10e,2026-09-09T10:21:36+00:00,twitter,photo,6cef911282cc678d493ed05ccdbbb302e6fde7e25214fad7a7dfae572d59843f,0.001809270353987813
c41961805ace56b2,2026-09-09T17:00:07+00:00,twitter,photo,d95092a625efd4f8167e4b134e72b4d96f0b5e369cf4a3ee2505d8dd63afdc01,0.01747606322169304
c46fc2e7ecf60210,2026-09-09T13:10:39.000Z,twitter,photo,5b218119be10ff7880d4530281d27301ba63bd1051830f4a64b6a9c7ba96c318,0.07897597551345825
c472499e6b2a955f,2026-09-09T15:36:21+00:00,twitter,photo,843ce6626ecf0238c9bd7055b62966130f5a7b05544f0b9288a4571e58fbd3ba,0.0045226383954286575
c48dc0a68dd2d67d,2026-09-09T07:28:12.000Z,twitter,photo,98915cb61750a5643645963c41f80e5a33c26e34e7e1f0d107d6f9cbf4531b3f,0.00011975651432294399
c4a01fda6107d930,2026-09-08T21:32:09.000Z,twitter,photo,add0ab5cd84f048060c0d2b7bdd5e311316001f5b7d102b99554ba067869cbcd,0.027929065749049187
c4a9a523a6b19a8e,2026-09-10T00:00:02+00:00,twitter,photo,ccdb664e79a6e2d4c3bafc74d55d79d6460d65c6def36c18590aa6434bc81496,0.05240894854068756
c4dc3731ffef852c,2026-09-09T14:09:22+00:00,pixiv,photo,e9ea89306e2bb12a05e522e5ae592c28207eaadbda157466c069b3cc187ba6f0,0.7691295146942139
c4e811088c98e814,2026-09-09T19:00:00+00:00,twitter,photo,4d4a00fef9ace3be48bf84b415fa4ef45e08ed656082c63fdb3edd890532e363,0.5005187392234802
c54aad13bc5e7460,2026-09-09T06:17:00+00:00,twitter,photo,33d0cb9443ee306b42db2090338e00c6f7a8caf968d51c61cd5161c5b5d7e993,9.699971997179091e-06
c550d363d907fa28,2026-09-08T21:51:39+00:00,twitter,photo,e14bc66031fd6af9c73049b6e13c2f0ae5203a629507423a300a83690cea1be9,0.0010985169792547822
c5625e88cf44c3ef,2026-09-09T18:00:00+00:00,twitter,photo,8722d6d74383522850f24c2bfd0016f3f19b86188aa8196616d77de32e363586,0.001319939037784934
c57485a25562de29,2026-09-09T04:56:05+00:00,twitter,photo,582af01937a3c75c0e0068c36f8e592696cce8a16c38acdaa7732ef026f600f6,0.00041277369018644094
c5a1aeee9acf3e08,2026-09-09T17:38:27+00:00,twitter,photo,84bf1a85332a1fafc259427854bfbb4e68e27cb4c66c9cc42109665df09efd82,0.4245133399963379
c5fc08d8bf93169f,2026-09-09T09:01:03+00:00,twitter,photo,c98d476308b27863ab82495da5b5bab2e7cf8c1d56a6f6204a42cf07765f4ad9,0.7186561226844788
c664746ed87b8888,2026-09-09T07:24:34+00:00,twitter,photo,39eeb9999256e37a44c617a5bc00dd185b078b7d8998f8de5e21d3b6c9d0d1e3,0.37919655442237854
c6f8cd6c104bc3cd,2026-09-08T20:51:00+00:00,twitter,photo,7b0e96b664785ec4cbde4018d713d1d5e4e01531904833c7e31373bd1077b5e2,0.027689257636666298
c6fd4b7d3c7d1a59,2026-09-09T14:00:06.000Z,twitter,photo,452c43cf712d56d50381ee3d4b4d4f84b20fe010176e3546d1a3f9ba75b52e58,0.0002508163161110133
c7184d180c916dbe,2026-09-09T05:25:14.000Z,twitter,gif_frame,93a9c1038217711611f41e9919c781a50c105a80781604d83434a02be54b114b,0.007917603477835655
c74972426895cd56,2026-09-09T12:03:01+00:00,note,photo,8bbed36dc09b4fbca8c752a6cb5c919ab7578e57dc1d69879abd15ad2127262a,0.023341961205005646
c7a6cb7b498ed577,2026-09-08T21:23:51.000Z,twitter,photo,f5dd0dc8c160928621d8c204b0f5efc2972ee150c344da888f59b64c70cddac0,3.7020581657998264e-05
c7e790c2fe8993a5,2026-09-09T05:54:39+00:00,twitter,photo,fe716428af7feb65d8c28baddb5db3ab80c94742150b9c6035dfe89f95fc2d99,0.00037649969453923404
c82643320aa0ff37,2026-09-09T16:29:13+00:00,twitter,photo,51633a88058d7323758ff8b18559ef8ad1d51a74db25357f18a60d322fc19ec7,0.001765281893312931
c85b86c5adee8e7d,2026-09-09T23:00:00+00:00,twitter,photo,0d1b8e47d3fb6e2804a31dc97679b1e96edda20c2a1884525d2f06e494c686d2,0.0003162137290928513
c89ba75ec2bffab6,2026-09-08T22:13:28+00:00,twitter,photo,54b51612a7175031063a6a8325d42751de32d23a8265617ae16c0b7889634611,0.04984716698527336
c8ab6adfc2a10527,2026-09-09T20:07:28+00:00,twitter,photo,9afff09716a04d4b0a659cbff60071dc783884e06d7f75b2f2c4519690fe5b63,0.0010118609061464667
c8accd364a7a288f,2026-09-08T20:37:26.000Z,twitter,photo,5488f5a8d89f3266a90cc1649df7e01fbcf7c97b90d787cd5d0606a536bb7270,0.05821322649717331
c8c9d6cb0c8a39e8,2026-09-08T19:50:42+00:00,twitter,photo,bd5117c5a221b39cb6d4c10386b8c4f97c24c26b4b1e6cd062ea40fac77451c6,0.18689146637916565
c91739975ab53cb6,2026-09-09T22:26:39+00:00,twitter,photo,9fd4b0864584ccf8d70bd2ae54277095cefe8997be70f834f9aea943a88e9d42,0.19195392727851868
c9ac488a2e36b100,2026-09-08T22:01:01+00:00,twitter,photo,b470ddadf8d6afcacfe678e386edd658deeb5ff31b33b8f79222e6e0086436e6,0.00022518970945384353
ca0ee6296b0001c2,2026-09-09T16:00:02.000Z,twitter,photo,53f28c754cb43222ebd7c0d567b1d0be9e210bbef059c9cfb907e9944d67f946,0.026690341532230377
cae1143016fe6ea5,2026-09-08T20:11:55+00:00,twitter,photo,372f25128e2720013569b48a812d3f3851d818f6c373f975dce507826f13ed98,1.1401963320167852e-06
cb003b04d24717c2,2026-09-09T11:55:53+00:00,twitter,photo,277dd65396493cac187a180df2e5ecb7b10b1aa9258b2494a4e338a9a6274f86,0.0011811412405222654
cb60fda1cf95f87c,2026-09-09T01:07:26+00:00,twitter,photo,4f4bc6e304e27ff3b4eb87ca2366ef4bdcf925c7f6e5efa1f0658c8ee1edd84d,6.567153468495235e-05
cb8b410351e0d413,2026-09-09T05:01:48+00:00,twitter,photo,cdfa1ddac1e9e0faec9e14462ddac9a12bc16f72e8e180e531b014a524c4f0d2,0.08056994527578354
cbded068d4c2cb38,2026-09-09T08:04:20+00:00,twitter,photo,7a02671d58158cf48c2d257bcdfeb4c073d2932f0266f0ce03357fdbd1fa61d4,0.15404973924160004
cbe8b4c30c2ec43a,2026-09-09T16:41:08.000Z,twitter,photo,cd95f3f704058a32cfa289b9d57f8998d218b4f6d8438a8023986e188d1c8136,0.2814304530620575
cbeb874eca5f821f,2026-09-08T19:57:15+00:00,twitter,photo,437f0bacf6ec3cbb727c70a65db5de5733aaadde2c6352866919774680b1331e,0.007824301719665527
cc1c345101ab1d84,2026-09-09T11:08:51.000Z,twitter,photo,3d14b9c0b808820378afb7d3412afe63cbbea8dff61cd50d5944d4a8ece99f7c,0.00042404315900057554
cd1f3b110fe3f511,2026-09-09T01:19:46+00:00,twitter,photo,7a10564e16a5c3ab470965fd7354b4b7b070f4d6a6647f7e8e481e3561548666,0.2224181890487671
cd3090cb2d612b9a,2026-09-09T04:28:55.000Z,twitter,photo,6957cd247e41eab31f89f901deacd742a63f5e076e11bd824b922fd36dcb9981,0.04486498609185219
cd350fce9642be33,2026-09-09T12:00:47+00:00,twitter,photo,b98afea683d0f1a6b22da96f6277d8d3b7b92b9144fdf0449ea9e870bb737a17,0.0734417587518692
cd36e938a897dbe9,2026-09-09T00:45:52+00:00,instagram,photo,d16eed37de1ef8a683867a9a3cd5db233f4503a04fd32026f73cf6d09696ff9e,0.00050401157932356
cd742a33ca0c792d,2026-09-08T21:42:36.000Z,twitter,photo,ce2e1a028c62d532a77f7cb29ebacba247b36e85bb6c17e4b2215204173d5b0b,0.004534977488219738
cd9eccfcf229236c,2026-09-09T22:00:00+00:00,twitter,photo,9de1671b6e446a3c0bb827491e569619fdee2a95a89e48cce486665ad96c8897,0.0032188748009502888
cda0bc719152bc15,2026-09-09T11:22:21.000Z,twitter,photo,f6487691e2df121b44418857dc288409facf3134ae84a9d57ac0a57b2f13dd76,6.246715929592028e-05
cdbf6902abeb3baf,2026-09-09T05:32:32.000Z,twitter,photo,220930b5e1910c30ae9c2db3b47f931e3b7088ebebcc54acdd9c20a6ce6a0cc2,0.13676120340824127
cdc3928442b8c512,2026-09-09T08:50:43.000Z,twitter,photo,4bd44fbae6237369480213772d0836170a3372e28985e4dd136c112466883b9f,0.007920213975012302
cdc9cf305eba0c18,2026-09-08T20:14:57.000Z,twitter,gif_frame,4b8fec6221b53c6294ff3520701f2a441ceace47a38e56978062d9ca1999ee59,0.00215623970143497
ce65459853db1b22,2026-09-09T00:44:43+00:00,twitter,photo,9a8f2b2157ca10e2a499f4aff05a37246f6c8b96b9cb7827a572ae8b4166c0c3,0.03352351486682892
cec5af3a9410de43,2026-09-09T11:40:00+00:00,twitter,photo,8488a4877a7d39ddac660cfba624cae3bd9e746e317c57bece6c0888e5febb48,0.0011500688269734383
ceca124c98970604,2026-09-09T06:53:27+00:00,twitter,photo,aca4f09e1010d1882aa7f0afeeab8b88ad2a7a453440b4be676f428d0083bb89,0.00011829692812170833
cf1a4025d47bcb7d,2026-09-09T04:51:47.000Z,twitter,gif_frame,227419ac3e4f5cf77b04fa5275c0ca318f05102aa817b949bf7e5b01c3fef8ba,0.025313764810562134
cf3a01f48c6c661a,2026-09-09T05:09:06+00:00,twitter,photo,c3b8defaee11c15f99f9a0614e500713fefe67d981584d2f14331eeeeb48951f,0.008461342193186283
cf4aab0ff956d3ea,2026-09-09T22:08:49+00:00,twitter,photo,ef190a7b1a480c6dee8cb3da6e44dc88b789e69b4678c0ceaf25fa4124bba5d2,1.7794394807424396e-05
cf5f07f34d023d0e,2026-09-08T21:10:43+00:00,twitter,photo,002d426a1cdd1d90d282e0ffcb6aa1de1a1ac7d9699ae7f00661e3fdc03f241b,0.201213076710701
cf73fda27d249d43,2026-09-08T20:56:59+00:00,twitter,photo,c17ff6dd7cb91344e2db4b3a049601ef8a42bb9ecc639514c24cc7d5eed81f0a,0.05511651188135147
cf83d0d3a054a071,2026-09-09T03:35:04.000Z,twitter,gif_frame,af06a67eec792f1a676295a8fb5012ff168ad8bf3631e56cc1bfcb9597277755,0.02174622006714344
cf8f411a5e24a62a,2026-09-09T02:32:35+00:00,twitter,photo,fd840dbf3aeb7460979ed2f94d479bfc57e2dfd0bf0dd59540412fb531498faf,0.00475780013948679
cfe9c43308c57cd5,2026-09-09T14:41:48.000Z,twitter,photo,a3104bd9f813f3b924b8ee74293e61d6db41412cb216c2c506ffb8d733c1d93d,5.782222160632955e-06
d0e17ca2b8e616a6,2026-09-09T02:11:30.000Z,twitter,photo,8c3b55b3daadf79d44f359673176ab2fdbda7e3ea6c636ae5a031dba38aa5292,0.0009297073120251298
d1123410716e565b,2026-09-09T23:00:12+00:00,twitter,photo,771f98cfaead9c9f362250fa014cd5c28ea4f9067f56822298aa31be85d885ac,0.0067297243513166904
d1a984a6e8043fd4,2026-09-09T15:09:11+00:00,pixiv,photo,4d359dddb463b43ade739476ca2d53b15aa860b21b01efe4a35f92e235129a2d,0.3735068738460541
d1b9ae806259c3e3,2026-09-09T22:04:26+00:00,twitter,photo,5a97e4e9bbd9a9d80f03a4f78bd2d8b45c7515420afd72291a087fc5a50993ba,0.0004817608278244734
d1e55527ee1653c8,2026-09-09T23:00:12+00:00,twitter,photo,b63f07b3fdf51c52253fab55be0a83830b5f808224c49ed602645abfc3092234,0.062146808952093124
d23fab2d4e8edae8,2026-09-09T00:48:13+00:00,twitter,photo,e62e52702165fd65635f026f096e377849460fb1e085fcfb9b521976c1e2f01d,2.8013640985591337e-05
d26915469c293044,2026-09-08T19:09:32+00:00,twitter,photo,c1b3b142bbe5be7209515df39ad50dfa51b4bf8ff40b0644630940b194c51cc1,0.1586741805076599
d28f6364bf192faa,2026-09-09T02:06:13+00:00,twitter,photo,61365c5972db3f88488fdeb63f67ba4abee2cfbfbae7e91a145ce9100196cb9b,0.0008340115309692919
d2b111a25e82ca80,2026-09-09T15:58:08+00:00,twitter,photo,3e1cba07194f98ab02925098d6fe85234bdc4c1e8246edf48518d36ab9fa61f0,0.899563729763031
d320ec95e7e82a25,2026-09-09T02:11:30.000Z,twitter,photo,d13a8898b5eb9d07afdc3f272d3c55d85a11efb9082423a29cd4b377a11812f0,0.0009183099027723074
d35ab801bd572e21,2026-09-09T00:52:10.000Z,twitter,photo,06fd3d071fe29ddc696f281db5db27b1494aeb3dd0b905a9ffc7fe398d000c7d,0.008449033834040165
d3c2d7aa6401a04f,2026-09-09T14:23:01.000Z,twitter,photo,fb9ff8afbca3446af54ed1499bf4c88d09238cafbb8bb61b6e8ad01cff60a42e,0.0006019902648404241
d3cd460f55bf7fc6,2026-09-08T22:36:06+00:00,twitter,photo,2479365ca59418e3e670d37e5a4b52b41ea959f0d73bdc7e645c012b7f1a357f,0.007633369881659746
d4ac73ff6cf7d997,2026-09-09T11:19:00+00:00,twitter,photo,7b54ebf26fc18239cb2313099bad2725edfed594869ce076890a65f1e48eec5e,0.004850983619689941
d4e2c483d78b38c5,2026-09-08T22:52:09+00:00,twitter,photo,133d5b0ce884041a9a0602046662a48d04ac75560c95f9bfba7a277e83b1887d,0.012362970039248466
d4ed01ad51f3da29,2026-09-09T01:55:33+00:00,twitter,photo,8b021b47e4b6452f6fb4a414f46af8ee915a47bfe0bea7d5178313842b6e06f5,0.07763884216547012
d4f8e0081a0529f9,2026-09-09T13:07:51+00:00,twitter,photo,d0a6d988375887897d5fb276965de1f51eb2418080dd0d70d12a2c8ab6bb7804,0.37171804904937744
d5223656fa5afb8f,2026-09-08T20:06:11.000Z,twitter,photo,13b2635be639239f985cdf8114ea401211a406074d81ee9c806c77f1691270ea,0.014252688735723495
d53569f9f090344b,2026-09-09T16:04:09.000Z,twitter,gif_frame,d7b2fcfc7c97f82b052a40791349e51e5b6e6dd2755d888b8817815464ea22f1,0.05711674317717552
d54666402cbf4e7a,2026-09-09T21:21:03+00:00,twitter,photo,3c7428d388f0ff779e1acb16506f9301e1e9cf5638a2d4827ff41c462901e903,0.02737637422978878
d5a7a817826d1685,2026-09-09T13:40:03+00:00,pixiv,photo,c6ed02975fe7e4825c5e0cbb52768370e73bf28f808e00c48ff65172abac032a,0.04543156176805496
d5b6fabbad194aaa,2026-09-09T17:38:27+00:00,twitter,photo,2aa34c6408e7e1fb9312b20ab5864f07d026a3f9eb0cee46a507a452ad312f7d,0.01836445927619934
d617a0d03b3cfed8,2026-09-08T22:31:02+00:00,twitter,photo,5b72a8467d41e1ceb42665ff1af7bd0fa32fd63f348c9049b01a0a09262e1e58,0.009183214046061039
d65e650defa7aba3,2026-09-08T19:01:37+00:00,twitter,photo,7c0daff33a1fead07f2760c2a024ed550d6ec8a065ab3d690176d718ea9f91e9,0.00010000944166677073
d683558a99a3c9ff,2026-09-08T23:52:38+00:00,twitter,photo,52ac5436102951ee4df297c212ac901cb78b2a1f5b36d4f7e9ba353918e14ee5,0.14114230871200562
d6f4f4ee0bdd6074,2026-09-09T03:48:35+00:00,twitter,photo,d56af3cf36d62c0ecee2631570fad01adcc5a1fa040b51b27c44b7efe59c2491,0.001525174011476338
d70260e81fe4fd4a,2026-09-09T02:06:22+00:00,twitter,photo,43be7e0cf5a9f1ec62a8b21aee300e708dbe120c1ec0ff33d4220e8ba3e0329a,0.02916773594915867
d711728aa91b089a,2026-09-09T14:43:38.000Z,twitter,photo,c7bb0c6633bc18a33593909250e9732874e74d27980fc4051dfa43f2b5f121ae,0.004672548267990351
d7337076d789f624,2026-09-09T20:27:47+00:00,twitter,photo,f00a08d08d574a8fc381ebc02fea88aa5290ad0347b4bb1bb5ff5f81e4af91a4,0.011472235433757305
d74e671a7cd05f60,2026-09-08T21:01:38.000Z,twitter,photo,2d69c0c3ad9e9c60399ad10531a4467713916134cef082c7539bdd938fd0bc11,0.0019378002034500241
d75ccf9d57471264,2026-09-08T19:59:04+00:00,twitter,photo,6ccba87d245573c70d2fdb3b1074a52c21f35ab7b40df9db5d4db63feb67e446,0.05179222300648689
d7aec7d1e55bb11b,2026-09-09T17:00:07+00:00,twitter,photo,22bea7cc88958d5aa31858e48de324e46772f1bb8451f024689cd4081636cdb0,0.13475117087364197
d7c570bc5ea7d4b3,2026-09-09T16:37:50.000Z,twitter,photo,76d6fa992a5535d6bb9b62bc4e819811c8d71081ca679e0b7a3133bc37744a71,0.1404063105583191
d7e7b1b9023b9586,2026-09-09T04:13:42+00:00,twitter,photo,7e59dc146f4758f26c6675025aa2633586251fb7931f247a8fbb7abdcab2e5d5,0.000134163536131382
d84cbaabe7fef561,2026-09-09T12:52:20+00:00,twitter,photo,74e78b00d8f0682d1543526c200d710fc4c2dc65a6501f685c102824e15f9fc1,0.1351049840450287
d8610961bfe79e26,2026-09-09T13:10:39.000Z,twitter,photo,770061b6772877e29281be774b94a1a253e5c4f1ee83d90a929972ea2af51fcd,0.13196752965450287
d88587b60bdd0c9a,2026-09-09T12:33:20+00:00,twitter,photo,08990553c82ff99d6c88c75a08e4e5a1feb9a2bb62757abbb5a518dda6e7cd8c,0.010823266580700874
d8aaa1a1120c9baf,2026-09-09T01:37:57+00:00,twitter,photo,37a84c3fe3d6862f4cca8f0d0515c8ac56aff6d3b366d7c38bc57b040524dc48,0.004213166423141956
d9ad8dc50284fa21,2026-09-09T01:36:31.000Z,twitter,photo,ce7110560db7a59f888b808371f7a5c0d338378ae58698fb25b32471bec7481a,0.0014279785100370646
da4b386e1d9d6d7f,2026-09-09T13:01:10.000Z,twitter,gif_frame,ac76bd01289133dd046262a704e8b530a66baa389bde47b53bcb69a9f6829deb,0.0017985632875934243
da5aea442ec2c6fc,2026-09-08T22:37:59.000Z,twitter,photo,0b0a7fa91530378abd9f0b2b60830efa9aa72efcc2ce0d2eb051f13215f995f2,0.14299720525741577
da6e056cdc23be0d,2026-09-09T08:52:52.000Z,twitter,photo,1ae3243e8fa909f7cbbf5426bc6622d315766ea7bbf11396dd6c1315d1b7947e,0.0035018492490053177
da7653ac93c4d538,2026-09-08T23:38:05+00:00,twitter,photo,5b4faa7ce3e5bcb2aa399b61c573a84b79e8857beeb6d4cc8f122a2948d6c3f6,0.0008470300235785544
da7df3544fb1c577,2026-09-09T19:25:20+00:00,twitter,photo,9fe88dc325bdfddd5bbacf4a37ae3bb92b0dca08afae609debc03346f3d2b2da,4.8674461140763015e-05
da90fa26944604d3,2026-09-09T10:39:50.000Z,twitter,photo,2b4e40256e907ea807a20f618d63725c5c2b899bab0b2250f37c3e8a14903607,0.0016451001865789294
daa5acc85107c43e,2026-09-09T16:00:39+00:00,twitter,photo,04932c4560f93322c5ff799137ba8fd672dac189d4cd3bbc31931007ae2b5dba,0.005277352407574654
dab07bc711b9f4ea,2026-09-09T20:32:58+00:00,twitter,photo,5b415fd819bfb7d40b479a0aabcbd0785526bfc96e5f5c644156ef1b1bfe655e,0.0003924935299437493
dad03bc23e5fc9d3,2026-09-08T20:38:41+00:00,twitter,photo,597b0b52d5d8b2bf30601554be1787d34d9b7f3fc81d6322626eba01e6d10221,0.03022736683487892
daddce1f7e08cba1,2026-09-09T13:40:03+00:00,pixiv,photo,00f6016c4097c857aaf0f88b671c7812f34cd260e75030063b0a16bb7643f06f,0.0011736595770344138
dae774ff6cb027aa,2026-09-09T07:43:09+00:00,twitter,photo,8953d69949372e06256213ea65df8c65c31303eb6f9b2a5709216fe7c69e4d3b,0.9279728531837463
dafe10eb9bbacf2a,2026-09-09T03:22:23+00:00,twitter,photo,824bb0ed23c0ba2399b78e05a9cd2cd4fdbdb89eedad34da26f99e4fdb79e363,0.019893014803528786
db11a7f316c2000a,2026-09-09T06:00:00.000Z,twitter,photo,ff1ed4d5d59da2ae9c196bf461909d3a14bc16ee83481cdcf81a3e3b30289c4b,0.03824453428387642
db1cbc8db1c9ce1e,2026-09-08T21:55:35+00:00,twitter,photo,5c8e6362bd9d1651adefb84932e820973f417ec855abd5ebeafe526584e74a33,0.00023725698702037334
db347fd2db73d8d3,2026-09-09T02:30:58.000Z,twitter,photo,da571e440e189f1c7948d18ae0eb11ec7cdb0b3bec7e2b3493983f5c35800047,0.0007892900030128658
dbb0f98eb648335d,2026-09-09T05:32:14.000Z,twitter,photo,45ea21c539e4ac9e947c512d089fc794cf450936f07e361373871ec9b3dab36d,0.0028146463446319103
dbb4d7c45d885cf4,2026-09-09T19:35:31+00:00,twitter,photo,297211136af531238a074e6647104fc8bcc27b657c791930a70bcc630c50a730,0.4326601028442383
dbe84e546c92b80b,2026-09-09T11:21:47+00:00,note,photo,ff3bbaae4fa4f89b95eac9ef4bd77cba5a34c7a3fecab3fc6e7cdd3677f6dc40,0.004595403093844652
dc09d2423e511123,2026-09-09T14:59:35.000Z,twitter,gif_frame,e0bf89057602f886f59a04da6d5187e69b75566b0f3170b8f26cea8862cdc1f4,0.7588793039321899
dc16d51ecf9fe689,2026-09-08T21:10:22+00:00,twitter,photo,73f533fabab03346427ac76122dc304e92d033e19f9c4d3c2b4b32eb00fa4bc9,0.0002154486282961443
dc52e26fffbcb23d,2026-09-09T09:10:02.000Z,twitter,photo,afb73a962e0dc3a1cd3686dfd4d46d1f9c8e29e1c275346169a3ef08eeb1c3c4,0.8072092533111572
dc74d7f43ca9107f,2026-09-09T12:30:01.000Z,twitter,gif_frame,20a791395a703409276674dfe05c7dfcc627e065862ec4c4eb9da92ced2b796a,0.17200878262519836
dcc603a9b851306d,2026-09-09T02:22:28+00:00,twitter,photo,f98b0794e3c0b4d9663a979db1660e647caa3f63c2ee571f47e16b69c0292fc1,0.2869742214679718
dcef733b29c6776c,2026-09-09T05:31:07.000Z,twitter,photo,8254bd2d6c62105cbe2ff5df3817870ecd45aa3d6aec9c0102f10b08a18688b8,0.001934312516823411
dcf3e9958f28c2f0,2026-09-09T11:21:47+00:00,note,photo,b2bd4ff91d7625656919a93a1de05ab6158b2d49f974c7ecae50b4268d48f2ea,0.034884531050920486
dd1c9462832678ba,2026-09-09T08:53:08.000Z,twitter,photo,012f8e8a47deabd2157c26e83c1cd7ad6fd1096f693041c2925769842082946f,9.025249892147258e-05
dd4a51f8384f012e,2026-09-08T22:25:56+00:00,twitter,photo,efac68006cc854b6de77d9f7e5e690c6e0c95f919190fc46009970a3eb7fb32e,0.018455108627676964
dd654e6dfb760d1b,2026-09-08T22:10:11+00:00,twitter,photo,1f40092140d41e3141c6e2b1c1f17a8a1e3780d6d7f772c58c3c5eeb4a6cd533,0.05862535908818245
ddad605ada3aea1c,2026-09-08T19:59:40+00:00,twitter,photo,39fa7e677f3b64812f64ac37ee918df3f00b58d929c65d8702ad4381ec2435c4,0.00039450902841053903
ddf0f7d265da0c23,2026-09-08T22:46:25+00:00,twitter,photo,b32a801ae4bed86d3b49a715ba1e605ded6aa9a949a06e5da17d0767e705fba6,6.636657053604722e-05
ddf1cb8e6a1865d6,2026-09-09T13:40:03+00:00,pixiv,photo,28e6b39b7310b4610012f7bcce79bf72ab7724bfada9fa5e634ba36c57509e58,0.09867613017559052
de372f0b82a00418,2026-09-08T21:01:32+00:00,twitter,photo,ccc5a1e4953e25c25e2b905cee98cc0895647574ae4efe890eb2aab458bc933f,0.0001820005854824558
de44ddf35b35be0f,2026-09-09T22:00:00+00:00,twitter,photo,6512bb19befdf034189c12cdbd90affdef5d060b530c759f9fda4fe93405995b,0.001174907898530364
de7e2f69df5b6469,2026-09-09T22:00:40+00:00,twitter,photo,3d5bacf1a65d3a04c9bacd6f5facaabe7fe0ba7508df0c53dc8d62fdb0562366,1.9478402464301325e-05
def81ad0bcf8cc2d,2026-09-09T12:09:13+00:00,twitter,photo,1bdd77387d26bb3bcf502215ecd6d571f7f201c60928f61f29f9886959cb91e8,1.4027583347342443e-05
df4d6ab22e153e3c,2026-09-08T21:16:16+00:00,twitter,photo,080ce59f6b892422424c9d574c0c2979f996c47ee7fd98b4d08b5fb55aa6747f,0.9651555418968201
df70f3a93d6b18c3,2026-09-09T12:30:00+00:00,weibo,photo,4ae36f74e3f92109ff9875fd86ce7d86d9a3b09dc5f416893791865f75115989,0.009372508153319359
dfdb45ce0dbbc32a,2026-09-08T23:06:49+00:00,twitter,photo,6c0521d6a354870f18656b0feb1cfddbd52b99f7a7096dbeaecb5ebb51bcab8f,0.0001363992487313226
e02a977733a5c7c5,2026-09-09T03:11:32+00:00,twitter,photo,d8f1ce35eb749c65416c1566b7597a04b6923afd251de1d3cc13b64d98304bba,0.013684811070561409
e03c0ab10e6c8e81,2026-09-08T22:43:50+00:00,twitter,photo,e2228ca94280bbab0e75832e43a071458f39e3813203f2bbf39084d302e3ea28,0.006350429262965918
e04d6410479bfd78,2026-09-09T14:27:28+00:00,twitter,photo,f7179fe00eb43ebbd288c6ee7b3648f415d0972b6f4a881dfca526a06c5e04d8,0.00795952882617712
e053c6ddda82c410,2026-09-09T17:30:18+00:00,twitter,photo,b6ee1fbe448a683f0978492894a4af6ccf852064f8a2bf17466724cd800437f2,0.0005732433637604117
e0b40c73db3bb12b,2026-09-09T02:23:44.000Z,twitter,photo,7a736c023eee75aa960df284f3492a5e50c73aa96f30821e3068aec0172e4d47,0.005024252459406853
e0f4f9891771e42d,2026-09-09T10:31:15+00:00,twitter,photo,3df5f36fa6b585f4de22da13a64f91067ba47b3015e97e72865756bfa2f582e9,9.059499279828742e-05
e104cce0f7565832,2026-09-09T19:50:36+00:00,twitter,photo,1c37d55c3723d2242ee31aeaf06526181903469185a57e920e9d2e80c538409d,0.335977166891098
e128a50f4e8e4f5a,2026-09-09T12:40:34+00:00,twitter,photo,8827d11fe17d74ab2334751dcfa6e7c669677f8f8d7b0ab1b4dd6cda077b194c,0.0020883798133581877
e12eefd6a3a88603,2026-09-09T14:39:22+00:00,twitter,photo,09f95d79dc6728ed33d5039314d458961a69cf6c81060946280c3f539aa4d262,0.0003016139380633831
e181df44a578e1bc,2026-09-09T05:13:39+00:00,twitter,photo,03d6999b98124dcb5084b306e4a564b064b3db3d753b9a29691da07cd6142465,0.004812467377632856
e19df01a5ef31c0a,2026-09-08T22:11:29.000Z,twitter,photo,386b1876d541702a8e9fd8b071cb7827a4e39601a8b4793701675511331810ec,0.07980918139219284
e1dd3ccb4d521609,2026-09-09T12:59:26+00:00,twitter,photo,cb7cd4d2de083150cf460a94cb68159aa49ed35e7f0571cce4f36f5933257321,0.005084955599159002
e1e802a5e1a88f61,2026-09-08T22:29:38+00:00,twitter,photo,a693ce52cca6abf3b28e4bd35c5cde41cf6c9c5462f64549a2f5a1adda567854,0.00033357981010340154
e218f655f09459bb,2026-09-09T02:08:22.000Z,twitter,photo,b2305da28f4a35a2ec0ea3ee3e61fc32518a7e0aa90e8ca22de3a9cadccb1552,0.0002266748051624745
e24b1b2b507782a2,2026-09-09T14:39:22+00:00,twitter,photo,24581dd95986599388667d10f6011fd87d5ab46c4eb3b148d6a74b3349e1e214,0.0006257440545596182
e284bff8e0100c75,2026-09-08T23:21:10+00:00,twitter,photo,d4fbb2ce82b3fd731db776b67d4d978af54abe15ed512f97d1c680261c1ef3e2,0.005514543037861586
e2de07a6df89d7e0,2026-09-09T11:43:35+00:00,twitter,photo,582a80e2c4e12604654d48f8b081b6dc98f69231791ae8e8b4c0ad300cbd5a1e,0.000256970408372581
e328d12db502c456,2026-09-09T01:35:00+00:00,weibo,photo,7aa35c01de62820777ec13030f715b76d54238939bd81a11c544921a29287a00,0.27942997217178345
e35266cae7067871,2026-09-08T20:14:57.000Z,twitter,gif_frame,14cd15545e81dac0f26af03c78b3669a4ef936b71cdc61fcd37dc2e2ec93e8d6,0.008054512552917004
e3870cfb5eaabcb8,2026-09-09T19:22:17+00:00,twitter,photo,7baaec438a007f81b87bb59684819f1515fa60d3c7b242f382db239b1020ad59,0.0004173623165115714
e3b31996d96f64da,2026-09-09T03:05:24+00:00,twitter,photo,78c88ef7c745aec86dd32cdebfe2c208b91b764fb6d6c39df37be2e175cebfe0,0.0687548890709877
e3cc9b9587587c82,2026-09-09T05:25:14.000Z,twitter,gif_frame,732bee6f615385e971f6fc252d692838f07cb3c70e4f68ad0accba988b953347,0.036518681794404984
e3e05d410a96dd81,2026-09-09T00:29:41+00:00,twitter,photo,38923a7054c81a4086ee787f42651e6391f8270fce9193facf70404f3f5aba31,0.8434616327285767
e459527c1d7c9e16,2026-09-09T10:51:51.000Z,twitter,gif_frame,40242ea21b977ac4f4fc9b37045fff8c28f57579d4aeeba636e912de76b8d878,0.00041131643229164183
e4b0f51dfab3cbd7,2026-09-09T16:11:11.000Z,twitter,photo,6c26a47bf022d44f93ff7c54f3ee85f3a5dcd45f41ff73dcca7d84cf51cba0b5,0.06482025980949402
e4b3ad34bd781c26,2026-09-09T05:59:11+00:00,twitter,photo,75363df69b6ebb2ee5fc0201a232c016df4d23c28fd98a1a9ea90362bb35244e,0.00026813315344043076
e4c78c3f097ce57d,2026-09-08T20:14:57.000Z,twitter,gif_frame,4b0a72f5a76c31daccc5a1711bd6a737d7ca48fc99d527d60685d3764b1cf83b,0.003106538439169526
e4e32107cc7d9de5,2026-09-09T15:46:12.000Z,twitter,photo,88017cc4ed910e67eb805904a4ee5dda0914fc3db98c829434740709076ec35a,0.030046507716178894
e4f98ec38b66b71c,2026-09-09T08:31:31+00:00,twitter,photo,2ac195e1d6adcd914e109c17895a5ed144ef94c6dc1d74c6b873dbefca22ddfb,0.24053213000297546
e533d2ba1ceda106,2026-09-08T21:41:07+00:00,twitter,photo,568d68823647ab4750a7660350e519a4d6529687bb4fc3e0d9ca5a6ee62e22b9,4.308486677473411e-05
e53ed3086afeeb61,2026-09-09T03:19:50+00:00,twitter,photo,d66f72dccc6a602d41917ae84e09d91da2787b10027081690ebebd7bc4681ec3,0.0005725406226702034
e56669ad2cd0c294,2026-09-09T06:38:52+00:00,note,photo,6d0c2549f1e103fe7dcd9287853daec25f488291f4952535f5f7686075c982f5,0.0021145339123904705
e5888697d1ebb4fa,2026-09-09T12:00:47+00:00,twitter,photo,fddb1f3ec2198b2dda13b6fd97d40c81648065f17d01e7f9007bd21493c6ae7a,0.9380460381507874
e5ae1ad826908a17,2026-09-09T02:00:25+00:00,twitter,photo,0a0868ec047c2066a12baec409e2e2bbca8f116318e73b82cd16912ac6381c9f,0.002304291818290949
e5ceab8c19de15d6,2026-09-08T21:38:28+00:00,twitter,photo,80e7bc081b1ecf3f989bc676494844b4bc8f2b5ebaa7cd26cf693e78222be1da,0.4577188193798065
e5d367b6bb4835bc,2026-09-09T03:13:56+00:00,twitter,photo,95bb63a5f1c29897737129306f2d5d8ec3343f2d27e02e7281bc19b980a75f12,0.0009877824923023582
e641cc43168eec52,2026-09-09T22:07:09+00:00,twitter,photo,1cc283871808375778bde999ebe1931971796b15c561d460aa4f41d8eabc6fe5,0.03170604631304741
e6790e121f6d6106,2026-09-09T12:30:01.000Z,twitter,gif_frame,a40a30546a57ebe8612e24c2665f588e8f9e53baaac44433a45d65a436ddc90d,0.0039577302522957325
e6a852d005926f32,2026-09-09T06:08:05+00:00,twitter,photo,17bf3bf067ad77c65c2bdc8e3c9845221d5f8a539376b3661c6ed38747f520ed,0.0008263182244263589
e6af7ed43c40cfe9,2026-09-09T02:34:15.000Z,twitter,photo,b7dc9e355bae7d1c77498071f14aedab2e59fe87a2c680fe411ead4854f6dc93,0.0023367118556052446
e6e65c49726d13bf,2026-09-09T05:25:14.000Z,twitter,gif_frame,3ada43560a7343d04675873502f35e2266d2e4d4e4af4b9b64232f73ac33c025,0.0013594564516097307
e736d54d3c437c33,2026-09-09T13:00:18+00:00,note,photo,e181b66389769946ad63da47f2ba0fa24e1dd9a2038a131f03949750673b2a60,0.009254568256437778
e771cdda6303b542,2026-09-08T23:21:29+00:00,twitter,photo,2b76f9475da4e18d8fe16712a6a9aa9ea5b6d11a93945130972229ab1b9e85b5,0.00012260615767445415
e7737ad1313e3da3,2026-09-08T23:00:58+00:00,twitter,photo,7dbc8a412b7a34b3e56106b979e1e586ba182a95d336f6e2fe7569b565123ce5,0.03390103951096535
e7dc52db7b9774c2,2026-09-08T20:38:41+00:00,twitter,photo,940980c6cb68600e2fd9d3e01f4eb9612030245f27edc2fc75d32971711b65eb,9.22054605325684e-05
e8732746d469fdc2,2026-09-09T17:25:40+00:00,twitter,photo,77154aa43a9825f50b927a98f557b2b1e7f06a5138ec8183221b3e5c2715274a,0.0008468609303236008
e87b271d15237851,2026-09-09T04:51:47.000Z,twitter,gif_frame,3ce03ae0f8dbd25ab21ae68d7de057e24c27cdaace31db9f5494e2b2db3054c4,0.0313664972782135
e885aa6b98fef1e0,2026-09-09T10:50:00+00:00,twitter,photo,87ac8e3bf0dce2ec0c2989e3f4a0e8f7b8df41d893feaafe3c7fa1903d93b21c,0.006046516355127096
e9686e292ac9745f,2026-09-08T20:12:43+00:00,instagram,photo,d874468dd2f142ce90eb426dc60dc55c7a7e0c1a3fc559ddacedc2429d054476,0.005974394269287586
e9c3fa0d43c9a8af,2026-09-09T05:28:46+00:00,twitter,photo,585c8a078ed32da5884371669aabf5274191930680423f3cf5d77b784a8a4acd,0.17376866936683655
e9e0e7c2149ee1b9,2026-09-09T18:17:46+00:00,twitter,photo,9dc4d45eeaf72e9ce28a9cc62cc508a0384d7216f2c8e54311c2a038cf1ee10a,0.0027086290065199137
e9fb342ff24f93cf,2026-09-09T09:52:28+00:00,twitter,photo,03d1b13f763227c725f02a7c829edc89679ca830fd09dd2200d36d30d0a29e03,0.02489224076271057
e9fc195150c0def9,2026-09-09T14:42:00.000Z,twitter,gif_frame,cb0128902db7b8e6851cd7c6828bcaba26ba69f743c36fab7a09a5b458e9ffdf,0.3181893229484558
ea3bb8927637048f,2026-09-09T17:38:27+00:00,twitter,photo,1f2ed8e44b218bef8c688900fa508db78d838350fe40e458cc581e7a1e4be66f,0.03695659711956978
ea3fd0c0aac84385,2026-09-08T20:53:11+00:00,twitter,photo,ace5b11c49a48433ff950dbc48e808179ef711856653de75042eb04fbdf5b2a5,0.02366604655981064
ea44cbfaa5ae9ec0,2026-09-09T02:08:28+00:00,twitter,photo,d1634d9be58c5f3f359f6c092002a46f579ac91af0d47296a046785811ec890f,6.766112346667796e-05
ea8e92f76fda950f,2026-09-09T07:59:50+00:00,twitter,photo,6b32e0fbf9cca84292dd865acf35079639de3331fac4bd9ec9e6343c05b199bd,0.0005162956658750772
eac0a3dc1a5b7e44,2026-09-09T01:49:41.000Z,twitter,photo,3a1694d88f02a952c54208a99d55eaf919d5d0a2e284feff5a4c3fc2e98f1bd9,0.010941646061837673
eaeeec60721e154b,2026-09-09T01:04:28+00:00,twitter,photo,5721ee219eca305c2e0260d789b46709a9ac0bd3a16a2a5c8cc90990d5f67c66,0.032885003834962845
eaf69c91e463fb64,2026-09-09T12:30:30+00:00,twitter,photo,d1954db43db6847a1350a1f80ccc683a2dcfabd8c50a3abf7f52300b3aaca0c7,0.5911118388175964
eb10224d6a1851c1,2026-09-09T13:40:03+00:00,pixiv,photo,320becb8c1e5f7a15591f26bd0b45424e5320235a728de24edb4152c80e9dbaa,0.05419228598475456
eb1d3211fd2900fe,2026-09-09T04:10:00+00:00,twitter,photo,074a26461fb0fd8b0e24da1a6a7a834fe3563bede176f7dc5070aca7fc04be55,0.0009316829964518547
eb90d9a401695fdd,2026-09-09T05:32:32.000Z,twitter,photo,0b94cbeb770299eb721d7fa40878b76914c7ffc0afe3bbd66a6133b64834fbe0,0.059008900076150894
ebd11d9d91f82709,2026-09-09T09:55:32+00:00,twitter,photo,039e9b70fe8b259113cd54c4c37093ff82f45bd9ed1cdd8df95ff91e43251f18,2.400019729975611e-05
ec2033710999c1bf,2026-09-09T15:59:53.000Z,twitter,photo,2e71d23327e229f31f4b55e196d84c484f0bff82b28ff002abaecdebbe7edf9e,2.3048779951295728e-07
ec5dd6b5f0769046,2026-09-09T04:43:09.000Z,twitter,photo,7e620b1335ccc6f6616415e1cf7cef17d0d000f7762c011e2abc2ab8cbd7e2e9,0.0012139988830313087
ec7ba7e6ef589d6b,2026-09-09T11:21:47+00:00,note,photo,d4bf36501b5b8f068ec72c6081ecd8ea11dd32d8d0364a5579fc4c458b067ed0,0.33621731400489807
ec90b2bead35e2b4,2026-09-09T23:37:33+00:00,twitter,photo,bfe88382ca9268010cb93fff1e3cf05def29d0f17a36f674d4996c66863f047f,0.02613120898604393
ecd16b5570d4bc2e,2026-09-09T05:25:14.000Z,twitter,gif_frame,3fb66e693db2703c413ffdbea7c484f552c32d8ad58bbc37b0b594c3f93b1885,0.004831904079765081
ed2736c2bcae9ebf,2026-09-08T19:48:36+00:00,twitter,photo,6f48384fc1e511d03c4140d35740c4795cca6045aa2527b28bffeb4f05970e9a,0.0004076799959875643
ed426b63c1533509,2026-09-09T00:00:57+00:00,twitter,photo,2ebf47b11fafb1772f37f4ea0ae9da975d2e1797710b02d96b3c82e3b20a6d29,0.04368552938103676
ed4484f789938b17,2026-09-09T08:29:04+00:00,twitter,photo,3d0e2f5e00ae4f225eec62b3dae3f1a2d0f323b9506c03294bdac4b20bad5ad6,2.1119531083968468e-05
ed66872fdbee5bc5,2026-09-09T14:27:28+00:00,twitter,photo,2656ad247daca4af556d2ae58f92dca7cb68251495816edeee2b8b5dd8b94140,0.0003832934598904103
ed77a7046f82b36c,2026-09-09T15:39:50+00:00,pixiv,photo,f1afdcae1b87fa352576868c62e532b9ece2559dd6e6f3a2d4e63cd94dcebfb9,0.902778148651123
edb4496e620f0519,2026-09-09T07:24:34+00:00,twitter,photo,994606804276a9aa53ffd677a6ed6835a4bb7d21d162851fb7c7cbf3805e865e,0.9999781847000122
edc695bc1e40f55b,2026-09-09T07:00:28.000Z,twitter,photo,b0dbfc5d46df1c3c0705eadf2daa5c81a0bcb518a4297ebee16af2069477a451,0.0032520105596631765
ee2c8c8b1c2d4fec,2026-09-09T16:32:20.000Z,twitter,photo,b4ddff5bbf112c76997111d1ba475fa1771efeb943cafec92ff3ecbbc84d3a2a,0.0023025122936815023
ee3cb401d157f9a6,2026-09-09T13:43:42+00:00,twitter,photo,ace2cfffbfe92d4aa0faa5ae0eb7a597bd47a61464975c8fb109f500903f54b9,0.18577806651592255
ee663e272b029722,2026-09-09T20:36:28+00:00,twitter,photo,838fe5b1e6083768b679bb49c313782cb996985c4d3414624e844aac126207fc,0.03197764977812767
eeab79db263b9e39,2026-09-09T16:22:33.000Z,twitter,photo,0f4ecc58e0d20afd4cff4c48773b94dca9b00312c5a53418134242e5e6acf6c4,0.0009574161376804113
eebc8962e65861f9,2026-09-09T09:52:28+00:00,twitter,photo,7718e43341cdeeb4df67dc711536738445d45124e126ca0fe04fbf993b456496,0.0008750427514314651
eee637a7feec440d,2026-09-09T09:53:30.000Z,twitter,photo,ba39b39d1013e3be2eee650fcaa5d8e76a256a13de57247bd8b6dfe9b4b35f01,0.002263791160658002
ef345e78d8ab4080,2026-09-09T03:22:23+00:00,twitter,photo,d8f4d6d18a8ad9f01f6e6032a71c419ce21441e88cb8a032084701eb03e59f5f,0.018573690205812454
efbe052a44dd4961,2026-09-08T20:10:54+00:00,twitter,photo,bcca9657431b7cfa5a698dd3d867afd21070e8931ae56e0dad604ce0c86b75d0,0.00012593339488375932
efcfb150920f6adf,2026-09-08T19:39:27+00:00,twitter,photo,4e21960d989bf583013d9e0c9f1710003466e636675507304eed7690d9ed019a,0.004577071871608496
efebd31de11e17ea,2026-09-09T14:13:55+00:00,twitter,photo,31d64cd9340ababf2b9224970b0e8c83d4f745e1017b96b25d3f3874e484e45c,0.009866188280284405
eff17c429dac1e0a,2026-09-09T00:47:50+00:00,twitter,photo,1c0a7679f651c9076c135537711a06b37b0f281f768b48b1a65d3dd914cf9691,0.0014749671099707484
eff8795a79af2334,2026-09-09T06:38:52+00:00,note,photo,5e1035011e44140daf6313371a79e1a58eabc280718a5568ff9293b8dd688706,0.002105100080370903
f0c648a881d7fd46,2026-09-08T19:26:44+00:00,twitter,photo,f384b51d509fccb153cf8e964071df0ebe13130971b3fb2c540cb922049f7a60,0.007969222031533718
f0ed6297f33d225c,2026-09-08T20:39:24+00:00,twitter,photo,6b1a4f5c8b2ef62e10dccf67edbc75d32f24aa20bd8683d064991250b2203fc2,0.00010632488556439057
f16c4ba5be3c4a2b,2026-09-08T19:39:27+00:00,twitter,photo,7c10637173ae08419ebbbfcb53580e74ce1ac76df153f5d62c01bc9d2b74223e,1.6497231626999564e-05
f179ac5c2901fd74,2026-09-09T17:10:01+00:00,twitter,photo,4835bad23877a3bbf145c2be9ba2c9c9454cf48edc05e6c448392a16ded68dc7,0.0134294293820858
f2d4a23a54f14659,2026-09-08T21:08:16+00:00,twitter,photo,244d2f793d85620e4af55ee22d96bc2a4884d555ff97f160193987767ccd183b,0.0006779855466447771
f2fdff67c1d40be3,2026-09-09T23:26:58+00:00,twitter,photo,258308105a9b916279f173be0bb2f5b64fe2e92b3df5d0c99c2fed5ce9edfeb6,0.0002322123182239011
f31a644f0350d1b6,2026-09-09T08:46:20+00:00,twitter,photo,ec38a55392c02f3f662800914386e012e9b8b5ef251815f9ad65dbed3b85a064,0.012847930192947388
f323b4330c6d4da7,2026-09-09T18:13:59+00:00,twitter,photo,b68c7293739ba757e02963882710ec700fd7c15200894d4b58343d35ab2ce392,0.011314105242490768
f3345f61f475ffcc,2026-09-09T12:28:22.000Z,twitter,photo,bb584812cb5e141cb98142b53c5dd64d61aeeac0320a0447c05c4d9db48f0820,3.8039714127080515e-05
f33d53b697f943ed,2026-09-09T09:14:44.000Z,twitter,photo,baeca060de97ed1b0e0a667faa3ccc209d1f523fd369a11109c9f04aae8ef5ed,1.9577382772695273e-05
f393727fe404ffc0,2026-09-08T19:50:42+00:00,twitter,photo,f6af81bf5717db00e64696f3a5290a712f8ac8d166e333ef36aecd5201107144,0.0016011532861739397
f3be13887221eb38,2026-09-09T13:40:00.000Z,twitter,photo,41c69acd623db981a739f1db9166c3ff067e1da9e3df8ea337cab1b78ddab520,0.017892174422740936
f3d286836fddec58,2026-09-09T02:49:15.000Z,twitter,photo,3a4270e8f9aaf5144b262051895c5b56121c868b19776767b07a14bb3299f3ad,1.6500960555276833e-05
f42211492b3bd549,2026-09-09T09:35:13+00:00,twitter,photo,f51c1e11c25e5943429b2070b9bf04b3272831b8ad9e080a84e37c88c554d0ad,0.009756588377058506
f445066a95b25aa0,2026-09-08T21:04:00+00:00,twitter,photo,a786c8469400b91cab18cab913b93fce5f9d7e22c321ace87ac73db6a8c0088c,0.8988613486289978
f563629338ada334,2026-09-09T05:53:28.000Z,twitter,photo,ad5b92bd295f3ecbab30b4edb40ea4069a395d5ac52e8c9298015240eef5c664,0.0010032868012785912
f579eefc7a64fa4c,2026-09-09T00:18:10.000Z,twitter,photo,b6f3b13128be2a10334393db02641f3dc79e6a5f67610b5c8ab780e61c2f22f9,0.00018580397590994835
f5ec73878c3af215,2026-09-09T15:29:51.000Z,twitter,photo,054fdeca1449203e7a08f936ba36eb4fb5cb7fa275ba2a0c439500cdac41f3c3,0.6022374629974365
f617e8e151688f54,2026-09-09T10:19:45+00:00,twitter,photo,ddd604a5d9c985fa6808c82330f507f252c84f572b622025cbd35e5f105a5e2c,0.0005520841223187745
f698fa1f7be32493,2026-09-08T19:57:15+00:00,twitter,photo,84b700fc1b18526cf225397740e0c919a4579e53001ecd7c9e79ad87bc6237d2,0.18770520389080048
f6bd45f2ea5d8954,2026-09-08T20:10:54+00:00,twitter,photo,5ddc04d197d5135a97b0604947ee780faea157026bdaaa02cc29f74e744235b6,2.957189644803293e-05
f6e1906705de63b2,2026-09-09T02:36:14.150000+00:00,reddit,photo,2fa41d52702afff63027b168a53439704d5a9fe5eb03a1499cd2a6ab941f8988,0.12585853040218353
f6fc598cef4d0f4e,2026-09-09T14:42:00.000Z,twitter,gif_frame,40205c5a69fb1d1226452ef5f9e7e9d2af8713090254f4b0dac005a3a92115ee,0.0013789415825158358
f71f0fe6d60b6912,2026-09-09T08:46:20+00:00,twitter,photo,9c7f55615dfa725d41d0b6fc842121a767bd6a596068e69b098639a49910d9b1,0.008140147663652897
f729a306b3c34eb6,2026-09-09T02:17:17+00:00,twitter,photo,efc388e63f331b210b701e845f2184cde3ceab8dbff0df15698cf39f64eeb41a,0.00021747348364442587
f7435cd22cd8f563,2026-09-09T19:35:31+00:00,twitter,photo,1fe03c17675c4959ef15ac3fdfda3954931b11d4b69efb9171770d1108647fd7,0.00048295469605363905
f7449d2a5619920c,2026-09-09T15:45:04.000Z,twitter,photo,9fae6edb9c34ec119e1593f08640279b7773a5302f1891b3b49e477dc0e144d8,0.05580814927816391
f7d8622b3192ca3b,2026-09-09T03:05:21+00:00,twitter,photo,9e06cea44481198a554ab3221261271aedd1442a33ea95f5318a467386cafdf3,0.33525410294532776
f826599f9974d590,2026-09-09T04:52:50+00:00,twitter,photo,bed1828cd83916a1205d325601e06efd5ac87b2e44cfb83dcbf2992360e27d22,2.9852351872250438e-05
f844d40d3407a20c,2026-09-08T21:34:31+00:00,twitter,photo,d51d9a85916217fa4387c94583c95725ba4d66670258e1ab159551203bcd9db4,0.006589228753000498
f84871949805064a,2026-09-08T20:25:20.000Z,twitter,photo,d264a8ae5219a4b07864317b91a8cfc961666c9515212b5391c53b2fb1a1b741,0.002359979320317507
f897bf98ef013455,2026-09-09T14:04:43+00:00,twitter,photo,21afd356a271ea8616045e95fea36f67788a4601d2eadf654691d72973a4604d,0.04551420733332634
f8c6c206fe9f2a32,2026-09-08T19:53:56.000Z,twitter,photo,b51f697a5a59b611af2997f6cb467a9a05143f4a5e1ab5a7a0a5b89b19555b65,0.18261182308197021
f8faedc236dcad9e,2026-09-09T05:22:05.000Z,twitter,photo,d9501c9dc9074960e9913b6f3baf11a01229dfb4febbd52f3a442d5935f45dba,4.566655479720794e-05
f917078fbabcecaf,2026-09-09T05:53:28.000Z,twitter,photo,7889f83b2dd09a2946ab933b1e8413fe6f35637f6b8aca7fed3df8c704d37272,0.03667905181646347
f91b9d75164f8fc4,2026-09-08T23:21:54.000Z,twitter,photo,a42e804b2cb85fe63f2dd341eba63760bcb916931422e41ab49f7214222b0121,0.01324121281504631
f929acc9cba61f19,2026-09-09T12:30:01.000Z,twitter,gif_frame,7ced8af5b8fe7b3cc580b1847f659702db82b6bd19a2800d565b7a22eea997c2,0.0031260859686881304
f9314eb619357878,2026-09-09T23:00:53+00:00,twitter,photo,19683fb740a179306958d4f2fcc3dcb8d4cbd92b2a776b32049142ce0673e830,0.5634946823120117
f93d448ce70715ad,2026-09-09T02:00:00+00:00,twitter,photo,ae9bedff03592678bbc51a44824de5a1ea36f24ecebbaab7b59d53d65cb7a9ea,0.02436468005180359
f98e2c20c77b8f45,2026-09-09T04:56:42+00:00,twitter,photo,ebd3c48d50a6621ae7637f2d86a97e7984dc7ba2cdc81154b2034b1797dab055,0.00038425400271080434
f9e0fd97a1c2ea66,2026-09-09T17:59:22+00:00,twitter,photo,41908a4b40715f77b175967855537e45989d1ad275faf5a7d2a389659bd73d2c,0.07206747680902481
f9ef78f32e4ab232,2026-09-09T05:00:42+00:00,twitter,photo,0921610ab78aa110f2fac654109997282d4ebbcbc7547f2b9a34a835de9ec894,0.00733531266450882
fa134b054f31c397,2026-09-09T20:01:04+00:00,twitter,photo,65882a4946c45b526e389b7bf8259919b1c716bfe2ead1744be33ce699ac67df,0.997893750667572
fa1670c25f75c6e9,2026-09-09T00:52:18+00:00,twitter,photo,81ccc32d048328758b6ec1e5072dec3182121b53ff88ab490e9a6c9bd5752181,8.434844858129509e-07
fa33244d2f545b97,2026-09-09T18:31:00+00:00,twitter,photo,b3ce6d511ed6be8220caa34166f0dd82e465e41a452dc2a2a3e155c4558ce83b,0.0005176214617677033
fa3541080df00850,2026-09-09T20:01:04+00:00,twitter,photo,e52dc64753436195db28096e7225ada5444883dfe2a0ae32e59b1765cd5fc190,0.5250846743583679
fa3817a2e75a6359,2026-09-09T06:03:09+00:00,twitter,photo,b1d7d17e584073752376367856ccce75701fd2acbc6ffdd33dc03d4c04eee313,0.7249801158905029
fa4fcc7140130656,2026-09-09T06:38:52+00:00,note,photo,c515b136203515b85762d9e7aa98fca29d1ef39f0d5ca95e9e8b85f22f3c6136,0.0035650453064590693
fabe27d5256c85ed,2026-09-09T08:57:17+00:00,twitter,photo,c89b2ef457532dcfd43d7b268db29ca54da84f9e914b09b986b3bf033770166d,0.00026032511959783733
fae4dbdf032e7f2f,2026-09-09T01:27:16+00:00,twitter,photo,92454313ac3c1ec6989c28c8a3758a3e7268e99e0edb60865891d20b5a259c50,0.009311195462942123
faec2f8c1b64b3df,2026-09-08T20:22:43+00:00,twitter,photo,beae333fac84b5405ca9a0405343935bc22be97c495cb78676bedfdd2990b81a,0.2819061875343323
faf3bd8625dbfafb,2026-09-09T09:50:01+00:00,twitter,photo,3b963476b717c9f60002acba64a8c4e39a06c160e27aca695593d8338e611fa4,7.528277365054237e-06
fb1ddb645d8b1487,2026-09-08T19:48:36+00:00,twitter,photo,4249dc531cbdb3edec72ca6cb5236642d06f32f1a75f4a0115b7386e9f482b56,0.059325966984033585
fbafe59feb7e3587,2026-09-09T14:59:35.000Z,twitter,gif_frame,abefbbd04ba6dd8ad45b61ad208679b7e48723e182347e5271b565fb87fbf1d2,0.8088002800941467
fbdcec748c74bda4,2026-09-08T19:55:20+00:00,twitter,photo,20c1c314e704b0291741331d0b88972e832ee3abdfb39f815af54f170059c350,0.0018043931340798736
fc4c69cffc6821e2,2026-09-09T07:56:48.000Z,twitter,gif_frame,3a8d3e097ed1983c3499bf544b77e52f148b714c293853e31ee8b0765dcee769,0.0066616954281926155
fc5b21ebcf588920,2026-09-09T02:16:50+00:00,pixiv,photo,a56a46ccff31cb3872dbcd59ff69bb705e55b599d9d11e83102b4380c7ee2dbe,0.0027595951687544584
fc81e7dc35c87b0f,2026-09-08T22:44:45+00:00,twitter,photo,5b3971ca480a3498c5d20d8e46a24fbe8d7c1f2f67a11843b0b5ceb7d7ebbaf6,0.051770567893981934
fc95d01fb0198cd3,2026-09-09T02:19:23+00:00,twitter,photo,bf9ede88dab228eb5fe1166dde95346eec1bfee548a07ac02b972dfa333049a8,0.0756581574678421
fcfdc1f142e38239,2026-09-08T22:18:46+00:00,twitter,photo,503d8bc1b5aaa7533b1e4a19b66d1e590897177cebde59945f04ac21711b5a2b,0.00028956279857084155
fd721e59c1103e6a,2026-09-09T00:02:03+00:00,twitter,photo,fdf132dfff663d24329f6edb5b5af312ed8dd243786a220e641a3d178e9cb482,0.029434334486722946
fdac351c79c57738,2026-09-09T12:09:13+00:00,twitter,photo,2f649d9189cb352e48ad3ebb81d6042d419456ada3e0f51afacdfd2cc641e610,0.0016779173165559769
fdb570a4bd15fc60,2026-09-09T00:33:03+00:00,twitter,photo,fe7e8698b3743f565a88d07876a98bc041d333065e3cbd2e4711e2b838b6a07b,0.0792965292930603
fdc4d0761ba04b20,2026-09-09T13:17:02+00:00,twitter,photo,5efbbe34b9cc55610eee11e87880057d700d7d039d25ed78aa6a8f27f4b93a81,7.91020502219908e-05
fdf17f4beedca982,2026-09-09T14:00:01+00:00,twitter,photo,d02feede6244a434421ca205bb71a4d9dab44ca24de076f8969fc87e4f87a5fd,0.012761086225509644
fe107b27a12e237d,2026-09-09T01:23:15+00:00,twitter,photo,bc13d1b1f4c58900cb527ca9a8b6886f3a59d996863658a68db5920f959c9262,7.322317742364248e-06
fe294d04d1ebff81,2026-09-09T13:00:18+00:00,note,photo,9c302d7a7d137ddb56de526f82e122f6a6d0da987d8bf5495d6aa7c5a3d9e45c,0.035912901163101196
fe32888476a2d5f8,2026-09-08T23:46:12+00:00,twitter,photo,f7d72b5e1e07fe5b0c30ac32c2e1e61cee1b01c6c56c65971a288bd323dbcb52,0.003366223769262433
fe8b2fd00086cc9f,2026-09-09T09:01:03+00:00,twitter,photo,ab7959f932749d847435dd931e431f1475cea97de36b66af4f9efb81d31194cb,0.9965254664421082
feb6804a02bdee77,2026-09-08T23:21:29+00:00,twitter,photo,d9cb0212a6daee63c6c9b57320825c748d753e3a59f982fea487346ba6859315,0.008960575796663761
ff194fb5f55b46cd,2026-09-09T23:37:33+00:00,twitter,photo,3c3f93d05915a4430177f7a7c25870ab760c54e623365029f85fbc918106a3c8,0.2537079155445099
ff3e5229c23f0e5a,2026-09-09T11:21:47+00:00,note,photo,999aedfa27c186a6052b57a0e90d9248f38c9be833b9be00e1c6eb34492e215c,0.47514957189559937
ff641d66055c399a,2026-09-09T15:56:20.000Z,twitter,photo,37182422d13edf7a4e752a0998828a23260abaa5ddf1d61f8f767629a90b1f7a,9.941668395185843e-05
ffd7dc60ef48936f,2026-09-09T13:40:03+00:00,pixiv,photo,e4f34bfc20130ee7e2da62cf75b91b5131003473e8dfd41c421e6da08ba4caa9,0.00096074742032215
ffd8f6afc0f7d2cc,2026-09-09T20:08:13+00:00,twitter,photo,487d49b0121cfffd061288a29eabdc1a6c665bdff4e64ce98c010cf9fbd2141b,0.008839776739478111


==> anc/wild-scored-manifest.json <==
{
  "version": "paper-b-wild-scored-20260911",
  "n_scored": 1291,
  "n_release": 1382,
  "manifest_sha256": "b730b595242dc0b2dd5884ccd1b1333b5016cde655eff10c912dc25c4bf8bbd3",
  "score_file_sha256": "8372d2927235c2b270b89266c25e33ba0983455fd9e15929ba6175f43181ac13",
  "source_metadata_sha256": "5d54264737a27787153efeb8cf315d38e9338df2a0a0c128d4dfa4e869bd3650",
  "collection_start": "2026-09-08T18:58:45+00:00",
  "collection_end": "2026-09-10T02:00:30+00:00",
  "selection": "Exact image-ID intersection defined by the original native-precision detector score file; 91 release images have no row in that file. No claim is made here about the reason for their absence."
}

